The long-term divergence exponent and the temporal structure of step-to-step perturbations: a simulation study in two passive walking models

Purpose. Divergence exponents are used to assess the local dynamic stability of gait. Human experiments have related the long-term exponent ($\lambda_L$) to the complexity of gait fluctuations. Model studies used perturbations without controlled temporal structure. The question was whether $\lambda_L$ responds to the temporal structure of perturbations in walkers without neuromuscular control. Methods. Two passive walkers, M1 (pilot) and M2 (exploratory), received step-to-step perturbations of five amplitudes ($\sigma$) and nine temporal structures (ARFIMA parameter $d$), and human stride series of free and metronome walking. Results. At constant amplitude, $\lambda_L$ increased with $d$ in both models. It was higher with free series than with metronome series or with surrogates. It did not follow $\sigma$ in M1 and followed $\sigma$ in M2. Its double dissociation from the short-term exponent was supported in M1 only. In a descriptive analysis, the condition means of $\lambda_L$ correlated with the scaling exponent of the step durations ($r = 0.980$ in M1 and 0.906 in M2). Conclusion. In two passive walkers with fixed mechanics, $\lambda_L$ followed the temporal structure of the perturbations; its specificity depended on the model. This response supports the name attractor complexity index (ACI), proposed for $\lambda_L$ from human experiments.

==> anc/fig3_condition_means.csv <==
model,outcome,factor,level,mean,lower,upper,n,unit
M1,lambda_S,sigma,0.2,0.4854497989412955,0.48026308737987483,0.49014012424141407,20,per unit of model time
M1,lambda_S,sigma,0.4,0.554175748516825,0.5498973740805307,0.5581463110612905,20,per unit of model time
M1,lambda_S,sigma,0.6,0.5875299842039329,0.5831151538193075,0.5918409023927532,20,per unit of model time
M1,lambda_S,sigma,0.8,0.6161933098469233,0.6119124667691482,0.6204109857767475,20,per unit of model time
M1,lambda_S,sigma,1,0.6350581857294961,0.6300725940776926,0.639601608025067,20,per unit of model time
M1,ACI,sigma,0.2,0.014061718748969138,0.011137400164905848,0.016828901155239266,20,per unit of model time
M1,ACI,sigma,0.4,0.01864712225682834,0.0145807274114445,0.02299653300773087,20,per unit of model time
M1,ACI,sigma,0.6,0.018265539642630023,0.01403179101387481,0.02279425149311152,20,per unit of model time
M1,ACI,sigma,0.8,0.015576889298706181,0.012275313765897274,0.019087145890194668,20,per unit of model time
M1,ACI,sigma,1,0.020184428074955824,0.016025475350802777,0.024502387960534465,20,per unit of model time
M1,lambda_S,d,-0.3,0.5791387516797285,0.5722709064198056,0.5850949732866677,10,per unit of model time
M1,lambda_S,d,-0.2,0.5869992952042062,0.582547544473988,0.5920177977776776,10,per unit of model time
M1,lambda_S,d,-0.1,0.584072380185011,0.5756262551063698,0.5930458229224803,10,per unit of model time
M1,lambda_S,d,0,0.5875299842039329,0.5830407983223579,0.5919044403280269,20,per unit of model time
M1,lambda_S,d,0.1,0.5973679903064688,0.5906109399888048,0.6033157460477016,10,per unit of model time
M1,lambda_S,d,0.2,0.5956499381478699,0.5892263304373833,0.6027741470942214,10,per unit of model time
M1,lambda_S,d,0.3,0.6019109338959373,0.5957729482006457,0.6078393230792246,10,per unit of model time
M1,lambda_S,d,0.4,0.5985027105564473,0.5908052729179962,0.6066298504215639,10,per unit of model time
M1,lambda_S,d,0.45,0.5883284231316099,0.5840362971763943,0.5927018371033823,10,per unit of model time
M1,ACI,d,-0.3,0.004131402435432488,-0.001894833047729609,0.010376433564613657,10,per unit of model time
M1,ACI,d,-0.2,0.009187303598505867,0.004170694068301214,0.01409333547360313,10,per unit of model time
M1,ACI,d,-0.1,0.013059373046206139,0.007947806267114721,0.017661379100359354,10,per unit of model time
M1,ACI,d,0,0.018265539642630023,0.01392242657396506,0.022531907943698786,20,per unit of model time
M1,ACI,d,0.1,0.021652173806576313,0.016323701920242767,0.027090182266010805,10,per unit of model time
M1,ACI,d,0.2,0.0277667953082061,0.02330960438422751,0.03168989976992017,10,per unit of model time
M1,ACI,d,0.3,0.03342815845076466,0.029172020621221935,0.03816514038018024,10,per unit of model time
M1,ACI,d,0.4,0.04226371897386526,0.037804914939412036,0.04658311247179237,10,per unit of model time
M1,ACI,d,0.45,0.04732623230330372,0.04239863925669671,0.05257306788229098,10,per unit of model time
M2,lambda_S,sigma,0.2,2.524564711093777,2.4965920906504215,2.552352083401496,20,per stride
M2,lambda_S,sigma,0.4,2.7909654727364286,2.7538951031021064,2.828024530866116,20,per stride
M2,lambda_S,sigma,0.6,2.894173754353006,2.8753817284947827,2.9152932067609014,20,per stride
M2,lambda_S,sigma,0.8,3.0482345118851155,3.0046292976502817,3.092644505177937,20,per stride
M2,lambda_S,sigma,1,3.0994477493891406,3.067128295411163,3.1323388075130167,20,per stride
M2,ACI,sigma,0.2,0.01730026559994273,0.01294085128778831,0.021845595224745048,20,per stride
M2,ACI,sigma,0.4,0.02121488253714694,0.016609650036782952,0.02644971104969723,20,per stride
M2,ACI,sigma,0.6,0.03135428645932032,0.025267136187563724,0.03788424077058941,20,per stride
M2,ACI,sigma,0.8,0.030032692772972918,0.024167371471318096,0.03610084750197095,20,per stride
M2,ACI,sigma,1,0.03444809867423451,0.028422175821745683,0.039849632872372864,20,per stride
M2,lambda_S,d,-0.3,3.247761388829207,3.213481866799695,3.2848864580880335,10,per stride
M2,lambda_S,d,-0.2,3.1529624954154007,3.1204264118809695,3.180357013144306,10,per stride
M2,lambda_S,d,-0.1,3.039591496048306,3.0032901407829473,3.0731460892384646,10,per stride
M2,lambda_S,d,0,2.894173754353006,2.8760396213414836,2.914840775891657,20,per stride
M2,lambda_S,d,0.1,2.782530680941515,2.7350708397490684,2.8299213815823148,10,per stride
M2,lambda_S,d,0.2,2.621937645654473,2.586990394916473,2.659157424361974,10,per stride
M2,lambda_S,d,0.3,2.44435397465602,2.396414359905807,2.490018049461128,10,per stride
M2,lambda_S,d,0.4,2.309195096335963,2.2617836063719943,2.3530398132830816,10,per stride
M2,lambda_S,d,0.45,2.087941941373415,2.0240703921701844,2.1426697950887443,10,per stride
M2,ACI,d,-0.3,0.016806972032656277,0.012472754609601804,0.02175441349384292,10,per stride
M2,ACI,d,-0.2,0.015382547620235755,0.010639869937019937,0.020118729160555605,10,per stride
M2,ACI,d,-0.1,0.017231029428352237,0.012987335469078374,0.021375411349198823,10,per stride
M2,ACI,d,0,0.03135428645932032,0.02532070883936223,0.03749557183239515,20,per stride
M2,ACI,d,0.1,0.03445162801398774,0.0276088933643889,0.04190026743579069,10,per stride
M2,ACI,d,0.2,0.03808787295379912,0.03074616201801621,0.0480504133361087,10,per stride
M2,ACI,d,0.3,0.06044179761204447,0.05285497450746671,0.06812238376968542,10,per stride
M2,ACI,d,0.4,0.06430268470130487,0.05586018895861832,0.07262999003772243,10,per stride
M2,ACI,d,0.45,0.06985453399172394,0.05986840165830296,0.08060071293998808,10,per stride


==> anc/numbers_registry.csv <==
id,printed,raw,decimals,description,source,locator
M1_H1a_eta_squared_estimate,0.964,0.963508625096284,3,"M1, H1a, eta2 of lambda_S on sigma, estimate",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=eta_squared"
M1_H1a_eta_squared_lower,0.956,0.956020269452067,3,"M1, H1a, eta2 of lambda_S on sigma, lower",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=eta_squared"
M1_H1a_eta_squared_upper,0.974,0.973717649450782,3,"M1, H1a, eta2 of lambda_S on sigma, upper",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=eta_squared"
M1_H1a_spearman_rho_estimate,0.967,0.967351868227739,3,"M1, H1a, rho of lambda_S with sigma, estimate",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=spearman_rho"
M1_H1a_spearman_rho_lower,0.956,0.956061883996279,3,"M1, H1a, rho of lambda_S with sigma, lower",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=spearman_rho"
M1_H1a_spearman_rho_upper,0.977,0.97654186764937,3,"M1, H1a, rho of lambda_S with sigma, upper",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=spearman_rho"
M1_H1b_range_ratio_estimate,0.142,0.141746346604801,3,"M1, H1b, range ratio of the ACI, estimate",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1b, statistic=range_ratio"
M1_H1b_range_ratio_lower,0.079,0.078702041894553,3,"M1, H1b, range ratio of the ACI, lower",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1b, statistic=range_ratio"
M1_H1b_range_ratio_upper,0.289,0.289031331704351,3,"M1, H1b, range ratio of the ACI, upper",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1b, statistic=range_ratio"
M1_H2a_eta_squared_estimate,0.719,0.718718476461979,3,"M1, H2a, eta2 of the ACI on d, estimate",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=eta_squared"
M1_H2a_eta_squared_lower,0.667,0.667292818145915,3,"M1, H2a, eta2 of the ACI on d, lower",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=eta_squared"
M1_H2a_eta_squared_upper,0.806,0.805658660550718,3,"M1, H2a, eta2 of the ACI on d, upper",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=eta_squared"
M1_H2a_spearman_rho_estimate,0.841,0.841158120668575,3,"M1, H2a, rho of the ACI with d, estimate",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=spearman_rho"
M1_H2a_spearman_rho_lower,0.787,0.786841994573199,3,"M1, H2a, rho of the ACI with d, lower",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=spearman_rho"
M1_H2a_spearman_rho_upper,0.885,0.885168091317295,3,"M1, H2a, rho of the ACI with d, upper",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=spearman_rho"
M1_H2b_range_ratio_estimate,0.152,0.152211936142639,3,"M1, H2b, range ratio of lambda_S, estimate",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2b, statistic=range_ratio"
M1_H2b_range_ratio_lower,0.110,0.109654395116504,3,"M1, H2b, range ratio of lambda_S, lower",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2b, statistic=range_ratio"
M1_H2b_range_ratio_upper,0.218,0.217782549234049,3,"M1, H2b, range ratio of lambda_S, upper",wp2_injection/output/14_m1_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2b, statistic=range_ratio"
M1_range_aci_sigma,0.006,0.00612,3,"M1, range of the ACI means over sigma",wp2_injection/output/14_m1_crossed_design_analysis/report.txt,H1b line
M1_range_aci_d,0.043,0.04319,3,"M1, range of the ACI means over d",wp2_injection/output/14_m1_crossed_design_analysis/report.txt,H1b line
M1_range_ls_d,0.023,0.02277,3,"M1, range of the lambda_S means over d",wp2_injection/output/14_m1_crossed_design_analysis/report.txt,H2b line
M1_range_ls_sigma,0.150,0.14961,3,"M1, range of the lambda_S means over sigma",wp2_injection/output/14_m1_crossed_design_analysis/report.txt,H2b line
M1_eta2_aci_sigma,0.060,0.0599,3,"M1, eta2 of the ACI on sigma (descriptive)",wp2_injection/output/14_m1_crossed_design_analysis/report.txt,H1b descriptive line
M1_eta2_ls_d,0.297,0.297,3,"M1, eta2 of lambda_S on d (descriptive)",wp2_injection/output/14_m1_crossed_design_analysis/report.txt,H2b descriptive line
M1_sigma_ref,0.00234,0.00234,5,"M1, sigma_ref",wp2_injection/output/14_m1_crossed_design_analysis/report.txt,structure slice line
M1_slices_H1a,9,9.0,0,"M1, slices meeting H1a",wp2_injection/output/14_m1_crossed_design_analysis/report.txt,secondary analysis by slice
M1_slices_H1b,8,8.0,0,"M1, slices meeting H1b",wp2_injection/output/14_m1_crossed_design_analysis/report.txt,secondary analysis by slice
M1_slices_H2a,5,5.0,0,"M1, slices meeting H2a",wp2_injection/output/14_m1_crossed_design_analysis/report.txt,secondary analysis by slice
M1_slices_H2b,5,5.0,0,"M1, slices meeting H2b",wp2_injection/output/14_m1_crossed_design_analysis/report.txt,secondary analysis by slice
M2_H1a_eta_squared_estimate,0.882,0.882019127532224,3,"M2, H1a, eta2 of lambda_S on sigma, estimate",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=eta_squared"
M2_H1a_eta_squared_lower,0.859,0.859499942269668,3,"M2, H1a, eta2 of lambda_S on sigma, lower",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=eta_squared"
M2_H1a_eta_squared_upper,0.913,0.912537644119967,3,"M2, H1a, eta2 of lambda_S on sigma, upper",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=eta_squared"
M2_H1a_spearman_rho_estimate,0.918,0.91811466247596,3,"M2, H1a, rho of lambda_S with sigma, estimate",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=spearman_rho"
M2_H1a_spearman_rho_lower,0.892,0.891809669546225,3,"M2, H1a, rho of lambda_S with sigma, lower",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=spearman_rho"
M2_H1a_spearman_rho_upper,0.941,0.940547381657086,3,"M2, H1a, rho of lambda_S with sigma, upper",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1a, statistic=spearman_rho"
M2_H1b_range_ratio_estimate,0.315,0.314800950296671,3,"M2, H1b, range ratio of the ACI, estimate",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1b, statistic=range_ratio"
M2_H1b_range_ratio_lower,0.206,0.205810591484136,3,"M2, H1b, range ratio of the ACI, lower",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1b, statistic=range_ratio"
M2_H1b_range_ratio_upper,0.461,0.461045393252977,3,"M2, H1b, range ratio of the ACI, upper",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H1b, statistic=range_ratio"
M2_H2a_eta_squared_estimate,0.710,0.710127184108361,3,"M2, H2a, eta2 of the ACI on d, estimate",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=eta_squared"
M2_H2a_eta_squared_lower,0.647,0.647381815465183,3,"M2, H2a, eta2 of the ACI on d, lower",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=eta_squared"
M2_H2a_eta_squared_upper,0.819,0.818979566777912,3,"M2, H2a, eta2 of the ACI on d, upper",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=eta_squared"
M2_H2a_spearman_rho_estimate,0.831,0.831358924958212,3,"M2, H2a, rho of the ACI with d, estimate",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=spearman_rho"
M2_H2a_spearman_rho_lower,0.778,0.778380561961871,3,"M2, H2a, rho of the ACI with d, lower",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=spearman_rho"
M2_H2a_spearman_rho_upper,0.879,0.879026387529183,3,"M2, H2a, rho of the ACI with d, upper",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2a, statistic=spearman_rho"
M2_H2b_range_ratio_estimate,2.017,2.0174876804417,3,"M2, H2b, range ratio of lambda_S, estimate",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2b, statistic=range_ratio"
M2_H2b_range_ratio_lower,1.832,1.83193317568882,3,"M2, H2b, range ratio of lambda_S, lower",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2b, statistic=range_ratio"
M2_H2b_range_ratio_upper,2.227,2.22675105641521,3,"M2, H2b, range ratio of lambda_S, upper",wp2_injection/output/18_m2_crossed_design_analysis/decisions.csv,"analysis=primary, criterion=H2b, statistic=range_ratio"
M2_range_aci_sigma,0.017,0.01715,3,"M2, range of the ACI means over sigma",wp2_injection/output/18_m2_crossed_design_analysis/report.txt,H1b line
M2_range_aci_d,0.054,0.05447,3,"M2, range of the ACI means over d",wp2_injection/output/18_m2_crossed_design_analysis/report.txt,H1b line
M2_range_ls_d,1.160,1.15982,3,"M2, range of the lambda_S means over d",wp2_injection/output/18_m2_crossed_design_analysis/report.txt,H2b line
M2_range_ls_sigma,0.575,0.57488,3,"M2, range of the lambda_S means over sigma",wp2_injection/output/18_m2_crossed_design_analysis/report.txt,H2b line
M2_eta2_aci_sigma,0.215,0.2152,3,"M2, eta2 of the ACI on sigma (descriptive)",wp2_injection/output/18_m2_crossed_design_analysis/report.txt,H1b descriptive line
M2_eta2_ls_d,0.967,0.9673,3,"M2, eta2 of lambda_S on d (descriptive)",wp2_injection/output/18_m2_crossed_design_analysis/report.txt,H2b descriptive line
M2_sigma_ref,0.00018,0.00018,5,"M2, sigma_ref",wp2_injection/output/18_m2_crossed_design_analysis/report.txt,structure slice line
M2_slices_H1a,9,9.0,0,"M2, slices meeting H1a",wp2_injection/output/18_m2_crossed_design_analysis/report.txt,secondary analysis by slice
M2_slices_H1b,0,0.0,0,"M2, slices meeting H1b",wp2_injection/output/18_m2_crossed_design_analysis/report.txt,secondary analysis by slice
M2_slices_H2a,5,5.0,0,"M2, slices meeting H2a",wp2_injection/output/18_m2_crossed_design_analysis/report.txt,secondary analysis by slice
M2_slices_H2b,0,0.0,0,"M2, slices meeting H2b",wp2_injection/output/18_m2_crossed_design_analysis/report.txt,secondary analysis by slice
M1_S1_estimate,0.0261,0.0260609583214806,4,"M1, S1, estimate",wp2_injection/output/13_m1_real_series_analysis/decisions.csv,"analysis=primary, criterion=S1"
M1_S1_lower,0.0199,0.0199407728510156,4,"M1, S1, lower",wp2_injection/output/13_m1_real_series_analysis/decisions.csv,"analysis=primary, criterion=S1"
M1_S1_upper,0.0315,0.0315134068594835,4,"M1, S1, upper",wp2_injection/output/13_m1_real_series_analysis/decisions.csv,"analysis=primary, criterion=S1"
M1_S2_estimate,0.0278,0.0277894926495684,4,"M1, S2, estimate",wp2_injection/output/13_m1_real_series_analysis/decisions.csv,"analysis=primary, criterion=S2"
M1_S2_lower,0.0240,0.0240285206058635,4,"M1, S2, lower",wp2_injection/output/13_m1_real_series_analysis/decisions.csv,"analysis=primary, criterion=S2"
M1_S2_upper,0.0308,0.0308375153400908,4,"M1, S2, upper",wp2_injection/output/13_m1_real_series_analysis/decisions.csv,"analysis=primary, criterion=S2"
M1_metronome_minus_surrogates_estimate,0.0018,0.00184,4,"M1, exploratory, metronome originals minus their surrogates, estimate",wp2_injection/output/13_m1_real_series_analysis/report.txt,block 'originals minus surrogates under the metronome'
M1_metronome_minus_surrogates_lower,-0.0032,-0.00316,4,"M1, exploratory, metronome originals minus their surrogates, lower",wp2_injection/output/13_m1_real_series_analysis/report.txt,block 'originals minus surrogates under the metronome'
M1_metronome_minus_surrogates_upper,0.0072,0.00719,4,"M1, exploratory, metronome originals minus their surrogates, upper",wp2_injection/output/13_m1_real_series_analysis/report.txt,block 'originals minus surrogates under the metronome'
M1_lambda_s_free_original,0.650,0.6502,3,"M1, exploratory, mean lambda_S of the free original series",wp2_injection/output/13_m1_real_series_analysis/report.txt,lambda_S block
M1_lambda_s_metronome_original,0.649,0.6489,3,"M1, exploratory, mean lambda_S of the metronome original series",wp2_injection/output/13_m1_real_series_analysis/report.txt,lambda_S block
M1_lambda_s_free_surrogate,0.652,0.6524,3,"M1, exploratory, mean lambda_S of the free surrogate series",wp2_injection/output/13_m1_real_series_analysis/report.txt,lambda_S block
M1_lambda_s_metronome_surrogate,0.648,0.648,3,"M1, exploratory, mean lambda_S of the metronome surrogate series",wp2_injection/output/13_m1_real_series_analysis/report.txt,lambda_S block
M1_pairs_kept,28,28.0,0,"M1, pairs kept in S1",wp2_injection/output/13_m1_real_series_analysis/report.txt,S1 line
M2_S1_estimate,0.0599,0.0598788558087552,4,"M2, S1, estimate",wp2_injection/output/17_m2_real_series_analysis/decisions.csv,"analysis=primary, criterion=S1"
M2_S1_lower,0.0535,0.0534728354113942,4,"M2, S1, lower",wp2_injection/output/17_m2_real_series_analysis/decisions.csv,"analysis=primary, criterion=S1"
M2_S1_upper,0.0663,0.0662850755795727,4,"M2, S1, upper",wp2_injection/output/17_m2_real_series_analysis/decisions.csv,"analysis=primary, criterion=S1"
M2_S2_estimate,0.0510,0.051047124019362,4,"M2, S2, estimate",wp2_injection/output/17_m2_real_series_analysis/decisions.csv,"analysis=primary, criterion=S2"
M2_S2_lower,0.0467,0.046660769197574,4,"M2, S2, lower",wp2_injection/output/17_m2_real_series_analysis/decisions.csv,"analysis=primary, criterion=S2"
M2_S2_upper,0.0554,0.0554344143045449,4,"M2, S2, upper",wp2_injection/output/17_m2_real_series_analysis/decisions.csv,"analysis=primary, criterion=S2"
M2_metronome_minus_surrogates_estimate,-0.0105,-0.01054,4,"M2, exploratory, metronome originals minus their surrogates, estimate",wp2_injection/output/17_m2_real_series_analysis/report.txt,block 'originals minus surrogates under the metronome'
M2_metronome_minus_surrogates_lower,-0.0148,-0.01476,4,"M2, exploratory, metronome originals minus their surrogates, lower",wp2_injection/output/17_m2_real_series_analysis/report.txt,block 'originals minus surrogates under the metronome'
M2_metronome_minus_surrogates_upper,-0.0063,-0.00632,4,"M2, exploratory, metronome originals minus their surrogates, upper",wp2_injection/output/17_m2_real_series_analysis/report.txt,block 'originals minus surrogates under the metronome'
M2_lambda_s_free_original,2.33,2.3335,2,"M2, exploratory, mean lambda_S of the free original series",wp2_injection/output/17_m2_real_series_analysis/report.txt,lambda_S block
M2_lambda_s_metronome_original,3.11,3.1076,2,"M2, exploratory, mean lambda_S of the metronome original series",wp2_injection/output/17_m2_real_series_analysis/report.txt,lambda_S block
M2_lambda_s_free_surrogate,3.13,3.1323,2,"M2, exploratory, mean lambda_S of the free surrogate series",wp2_injection/output/17_m2_real_series_analysis/report.txt,lambda_S block
M2_lambda_s_metronome_surrogate,3.11,3.1118,2,"M2, exploratory, mean lambda_S of the metronome surrogate series",wp2_injection/output/17_m2_real_series_analysis/report.txt,lambda_S block
M2_pairs_kept,28,28.0,0,"M2, pairs kept in S1",wp2_injection/output/17_m2_real_series_analysis/report.txt,S1 line
M1_alpha_input_lowest_d,0.249,0.249,3,"M1, alpha of the input at d = -0.30",wp2_injection/output/20_manipulation_checks/report.txt,per d table
M1_alpha_input_highest_d,0.925,0.925,3,"M1, alpha of the input at d = 0.45",wp2_injection/output/20_manipulation_checks/report.txt,per d table
M1_alpha_steps_lowest_d,0.168,0.168,3,"M1, alpha of the step durations at d = -0.30",wp2_injection/output/20_manipulation_checks/report.txt,per d table
M1_alpha_steps_highest_d,0.857,0.857,3,"M1, alpha of the step durations at d = 0.45",wp2_injection/output/20_manipulation_checks/report.txt,per d table
M1_crossed_falls,0,0.0,0,"M1, falls in the crossed design",wp2_injection/output/20_manipulation_checks/report.txt,crossed design line
M1_alpha_input_free,0.973,0.973,3,"M1, alpha of the free, original input series",wp2_injection/output/20_manipulation_checks/report.txt,real stride series table
M1_alpha_steps_free,0.911,0.911,3,"M1, alpha of the step durations, free, original",wp2_injection/output/20_manipulation_checks/report.txt,real stride series table
M1_alpha_input_metronome,0.313,0.313,3,"M1, alpha of the metronome, original input series",wp2_injection/output/20_manipulation_checks/report.txt,real stride series table
M1_alpha_steps_metronome,0.288,0.288,3,"M1, alpha of the step durations, metronome, original",wp2_injection/output/20_manipulation_checks/report.txt,real stride series table
M1_surrogate_falls,3,3.0,0,"M1, metronome surrogates that fell and were replaced",wp2_injection/output/20_manipulation_checks/report.txt,real stride series table
M2_alpha_input_lowest_d,0.249,0.249,3,"M2, alpha of the input at d = -0.30",wp2_injection/output/20_manipulation_checks/report.txt,per d table
M2_alpha_input_highest_d,0.926,0.926,3,"M2, alpha of the input at d = 0.45",wp2_injection/output/20_manipulation_checks/report.txt,per d table
M2_alpha_steps_lowest_d,0.271,0.271,3,"M2, alpha of the step durations at d = -0.30",wp2_injection/output/20_manipulation_checks/report.txt,per d table
M2_alpha_steps_highest_d,0.800,0.8,3,"M2, alpha of the step durations at d = 0.45",wp2_injection/output/20_manipulation_checks/report.txt,per d table
M2_crossed_falls,0,0.0,0,"M2, falls in the crossed design",wp2_injection/output/20_manipulation_checks/report.txt,crossed design line
M2_alpha_input_free,0.973,0.973,3,"M2, alpha of the free, original input series",wp2_injection/output/20_manipulation_checks/report.txt,real stride series table
M2_alpha_steps_free,0.786,0.786,3,"M2, alpha of the step durations, free, original",wp2_injection/output/20_manipulation_checks/report.txt,real stride series table
M2_alpha_input_metronome,0.313,0.313,3,"M2, alpha of the metronome, original input series",wp2_injection/output/20_manipulation_checks/report.txt,real stride series table
M2_alpha_steps_metronome,0.325,0.325,3,"M2, alpha of the step durations, metronome, original",wp2_injection/output/20_manipulation_checks/report.txt,real stride series table
M2_surrogate_falls,0,0.0,0,"M2, metronome surrogates that fell and were replaced",wp2_injection/output/20_manipulation_checks/report.txt,real stride series table
M2_floquet_n_above_1,9,9.0,0,"M2, simulations of the crossed design with a largest Floquet multiplier of 1 or more",wp2_injection/output/21_supplementary_tables/report.txt,line of 16_m2_crossed_design
M2_floquet_largest,1.054,1.054,3,"M2, largest Floquet multiplier in the crossed design",wp2_injection/output/21_supplementary_tables/report.txt,line of 16_m2_crossed_design
M1_floquet_largest,0.793,0.793,3,"M1, largest Floquet multiplier in the crossed design",wp2_injection/output/21_supplementary_tables/report.txt,line of 12_m1_crossed_design
19_M1_index_lowest_d,1.074,1.074,3,"script 19, M1, state variability index at lowest d (sigma_ref)",wp2_injection/output/19_state_variability_exploratory/report.txt,"table 'd at sigma_ref', observed index"
19_M1_index_highest_d,0.673,0.673,3,"script 19, M1, state variability index at highest d (sigma_ref)",wp2_injection/output/19_state_variability_exploratory/report.txt,"table 'd at sigma_ref', observed index"
19_M2_index_lowest_d,0.787,0.787,3,"script 19, M2, state variability index at lowest d (sigma_ref)",wp2_injection/output/19_state_variability_exploratory/report.txt,"table 'd at sigma_ref', observed index"
19_M2_index_highest_d,2.224,2.224,3,"script 19, M2, state variability index at highest d (sigma_ref)",wp2_injection/output/19_state_variability_exploratory/report.txt,"table 'd at sigma_ref', observed index"
null_H1b_expected_ratio_20,0.125,0.125498043708146,3,"expected range ratio of H1b in M1 without response of the ACI to sigma, 20 replicates, pilot standard deviations",wp2_injection/output/00c_range_ratio_null.csv,"n_rep=20, criterion=H1b, statistic=expected_ratio"
desc_S1_S1_M1_cells_alpha_duration_n_points,45,45.0,0,"Table S1, M1, ACI and alpha_duration, cells, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_duration, column=n_points"
desc_S1_S1_M1_cells_alpha_duration_pearson_r_estimate,0.980,0.979716618818911,3,"Table S1, M1, ACI and alpha_duration, cells, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_duration, column=pearson_r"
desc_S1_S1_M1_cells_alpha_duration_pearson_r_lower,0.950,0.949802616743207,3,"Table S1, M1, ACI and alpha_duration, cells, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_duration, column=pearson_r_lower"
desc_S1_S1_M1_cells_alpha_duration_pearson_r_upper,0.976,0.976264481471951,3,"Table S1, M1, ACI and alpha_duration, cells, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_duration, column=pearson_r_upper"
desc_S1_S1_M1_cells_alpha_duration_spearman_rho_estimate,0.977,0.97733860342556,3,"Table S1, M1, ACI and alpha_duration, cells, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_duration, column=spearman_rho"
desc_S1_S1_M1_cells_alpha_duration_spearman_rho_lower,0.942,0.94215744400527,3,"Table S1, M1, ACI and alpha_duration, cells, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_duration, column=spearman_rho_lower"
desc_S1_S1_M1_cells_alpha_duration_spearman_rho_upper,0.977,0.976548089591568,3,"Table S1, M1, ACI and alpha_duration, cells, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_duration, column=spearman_rho_upper"
desc_S1_S1_M1_cells_sigma_ref_alpha_duration_n_points,9,9.0,0,"Table S1, M1, ACI and alpha_duration, cells_sigma_ref, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells_sigma_ref, exponent=alpha_duration, column=n_points"
desc_S1_S1_M1_cells_sigma_ref_alpha_duration_pearson_r_estimate,0.988,0.987677649729784,3,"Table S1, M1, ACI and alpha_duration, cells_sigma_ref, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells_sigma_ref, exponent=alpha_duration, column=pearson_r"
desc_S1_S1_M1_cells_sigma_ref_alpha_duration_pearson_r_lower,0.950,0.950442849987136,3,"Table S1, M1, ACI and alpha_duration, cells_sigma_ref, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells_sigma_ref, exponent=alpha_duration, column=pearson_r_lower"
desc_S1_S1_M1_cells_sigma_ref_alpha_duration_pearson_r_upper,0.992,0.992318599068554,3,"Table S1, M1, ACI and alpha_duration, cells_sigma_ref, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells_sigma_ref, exponent=alpha_duration, column=pearson_r_upper"
desc_S1_S1_M1_cells_sigma_ref_alpha_duration_spearman_rho_estimate,1.000,1.0,3,"Table S1, M1, ACI and alpha_duration, cells_sigma_ref, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells_sigma_ref, exponent=alpha_duration, column=spearman_rho"
desc_S1_S1_M1_cells_sigma_ref_alpha_duration_spearman_rho_lower,0.950,0.949583333333334,3,"Table S1, M1, ACI and alpha_duration, cells_sigma_ref, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells_sigma_ref, exponent=alpha_duration, column=spearman_rho_lower"
desc_S1_S1_M1_cells_sigma_ref_alpha_duration_spearman_rho_upper,1.000,1.0,3,"Table S1, M1, ACI and alpha_duration, cells_sigma_ref, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells_sigma_ref, exponent=alpha_duration, column=spearman_rho_upper"
desc_S1_S1_M1_runs_alpha_duration_n_points,500,500.0,0,"Table S1, M1, ACI and alpha_duration, runs, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_duration, column=n_points"
desc_S1_S1_M1_runs_alpha_duration_pearson_r_estimate,0.825,0.824820672060532,3,"Table S1, M1, ACI and alpha_duration, runs, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_duration, column=pearson_r"
desc_S1_S1_M1_runs_alpha_duration_pearson_r_lower,0.802,0.802071224379685,3,"Table S1, M1, ACI and alpha_duration, runs, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_duration, column=pearson_r_lower"
desc_S1_S1_M1_runs_alpha_duration_pearson_r_upper,0.847,0.846996654493271,3,"Table S1, M1, ACI and alpha_duration, runs, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_duration, column=pearson_r_upper"
desc_S1_S1_M1_runs_alpha_duration_spearman_rho_estimate,0.810,0.809590438361753,3,"Table S1, M1, ACI and alpha_duration, runs, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_duration, column=spearman_rho"
desc_S1_S1_M1_runs_alpha_duration_spearman_rho_lower,0.783,0.782875781119108,3,"Table S1, M1, ACI and alpha_duration, runs, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_duration, column=spearman_rho_lower"
desc_S1_S1_M1_runs_alpha_duration_spearman_rho_upper,0.834,0.833588714620191,3,"Table S1, M1, ACI and alpha_duration, runs, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_duration, column=spearman_rho_upper"
desc_S1_S1_M1_within_cells_alpha_duration_n_points,500,500.0,0,"Table S1, M1, ACI and alpha_duration, within_cells, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=within_cells, exponent=alpha_duration, column=n_points"
desc_S1_S1_M1_within_cells_alpha_duration_pearson_r_estimate,0.174,0.174144328783636,3,"Table S1, M1, ACI and alpha_duration, within_cells, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=within_cells, exponent=alpha_duration, column=pearson_r"
desc_S1_S1_M1_within_cells_alpha_duration_pearson_r_lower,0.090,0.0895598825105327,3,"Table S1, M1, ACI and alpha_duration, within_cells, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=within_cells, exponent=alpha_duration, column=pearson_r_lower"
desc_S1_S1_M1_within_cells_alpha_duration_pearson_r_upper,0.257,0.25650820199357,3,"Table S1, M1, ACI and alpha_duration, within_cells, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=within_cells, exponent=alpha_duration, column=pearson_r_upper"
desc_S1_S1_M1_cells_alpha_stride_duration_n_points,45,45.0,0,"Table S1, M1, ACI and alpha_stride_duration, cells, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_stride_duration, column=n_points"
desc_S1_S1_M1_cells_alpha_stride_duration_pearson_r_estimate,0.975,0.975372633168926,3,"Table S1, M1, ACI and alpha_stride_duration, cells, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_stride_duration, column=pearson_r"
desc_S1_S1_M1_cells_alpha_stride_duration_pearson_r_lower,0.941,0.941488561900552,3,"Table S1, M1, ACI and alpha_stride_duration, cells, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_stride_duration, column=pearson_r_lower"
desc_S1_S1_M1_cells_alpha_stride_duration_pearson_r_upper,0.971,0.971269332237929,3,"Table S1, M1, ACI and alpha_stride_duration, cells, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_stride_duration, column=pearson_r_upper"
desc_S1_S1_M1_cells_alpha_stride_duration_spearman_rho_estimate,0.975,0.97536231884058,3,"Table S1, M1, ACI and alpha_stride_duration, cells, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_stride_duration, column=spearman_rho"
desc_S1_S1_M1_cells_alpha_stride_duration_spearman_rho_lower,0.938,0.938076416337286,3,"Table S1, M1, ACI and alpha_stride_duration, cells, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_stride_duration, column=spearman_rho_lower"
desc_S1_S1_M1_cells_alpha_stride_duration_spearman_rho_upper,0.974,0.973916337285902,3,"Table S1, M1, ACI and alpha_stride_duration, cells, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_stride_duration, column=spearman_rho_upper"
desc_S1_S1_M1_runs_alpha_stride_duration_n_points,500,500.0,0,"Table S1, M1, ACI and alpha_stride_duration, runs, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_stride_duration, column=n_points"
desc_S1_S1_M1_runs_alpha_stride_duration_pearson_r_estimate,0.799,0.799222518635844,3,"Table S1, M1, ACI and alpha_stride_duration, runs, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_stride_duration, column=pearson_r"
desc_S1_S1_M1_runs_alpha_stride_duration_pearson_r_lower,0.773,0.773281256501533,3,"Table S1, M1, ACI and alpha_stride_duration, runs, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_stride_duration, column=pearson_r_lower"
desc_S1_S1_M1_runs_alpha_stride_duration_pearson_r_upper,0.824,0.823821061553411,3,"Table S1, M1, ACI and alpha_stride_duration, runs, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_stride_duration, column=pearson_r_upper"
desc_S1_S1_M1_runs_alpha_stride_duration_spearman_rho_estimate,0.788,0.787534542138169,3,"Table S1, M1, ACI and alpha_stride_duration, runs, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_stride_duration, column=spearman_rho"
desc_S1_S1_M1_runs_alpha_stride_duration_spearman_rho_lower,0.760,0.759808691393533,3,"Table S1, M1, ACI and alpha_stride_duration, runs, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_stride_duration, column=spearman_rho_lower"
desc_S1_S1_M1_runs_alpha_stride_duration_spearman_rho_upper,0.814,0.813557528275065,3,"Table S1, M1, ACI and alpha_stride_duration, runs, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_stride_duration, column=spearman_rho_upper"
desc_S1_S1_M1_cells_alpha_input_n_points,45,45.0,0,"Table S1, M1, ACI and alpha_input, cells, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_input, column=n_points"
desc_S1_S1_M1_cells_alpha_input_pearson_r_estimate,0.966,0.965925499752049,3,"Table S1, M1, ACI and alpha_input, cells, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_input, column=pearson_r"
desc_S1_S1_M1_cells_alpha_input_pearson_r_lower,0.932,0.931874949619273,3,"Table S1, M1, ACI and alpha_input, cells, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_input, column=pearson_r_lower"
desc_S1_S1_M1_cells_alpha_input_pearson_r_upper,0.965,0.96499473646121,3,"Table S1, M1, ACI and alpha_input, cells, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_input, column=pearson_r_upper"
desc_S1_S1_M1_cells_alpha_input_spearman_rho_estimate,0.972,0.971805006587615,3,"Table S1, M1, ACI and alpha_input, cells, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_input, column=spearman_rho"
desc_S1_S1_M1_cells_alpha_input_spearman_rho_lower,0.929,0.9291139657444,3,"Table S1, M1, ACI and alpha_input, cells, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_input, column=spearman_rho_lower"
desc_S1_S1_M1_cells_alpha_input_spearman_rho_upper,0.969,0.969038208168643,3,"Table S1, M1, ACI and alpha_input, cells, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=cells, exponent=alpha_input, column=spearman_rho_upper"
desc_S1_S1_M1_runs_alpha_input_n_points,500,500.0,0,"Table S1, M1, ACI and alpha_input, runs, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_input, column=n_points"
desc_S1_S1_M1_runs_alpha_input_pearson_r_estimate,0.801,0.80080113966019,3,"Table S1, M1, ACI and alpha_input, runs, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_input, column=pearson_r"
desc_S1_S1_M1_runs_alpha_input_pearson_r_lower,0.775,0.775361925128332,3,"Table S1, M1, ACI and alpha_input, runs, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_input, column=pearson_r_lower"
desc_S1_S1_M1_runs_alpha_input_pearson_r_upper,0.826,0.825782820206444,3,"Table S1, M1, ACI and alpha_input, runs, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_input, column=pearson_r_upper"
desc_S1_S1_M1_runs_alpha_input_spearman_rho_estimate,0.789,0.788854739418958,3,"Table S1, M1, ACI and alpha_input, runs, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_input, column=spearman_rho"
desc_S1_S1_M1_runs_alpha_input_spearman_rho_lower,0.761,0.760677248084338,3,"Table S1, M1, ACI and alpha_input, runs, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_input, column=spearman_rho_lower"
desc_S1_S1_M1_runs_alpha_input_spearman_rho_upper,0.815,0.815486581804848,3,"Table S1, M1, ACI and alpha_input, runs, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M1, level=runs, exponent=alpha_input, column=spearman_rho_upper"
desc_S1_S1_M2_cells_alpha_duration_n_points,45,45.0,0,"Table S1, M2, ACI and alpha_duration, cells, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_duration, column=n_points"
desc_S1_S1_M2_cells_alpha_duration_pearson_r_estimate,0.906,0.905512050341795,3,"Table S1, M2, ACI and alpha_duration, cells, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_duration, column=pearson_r"
desc_S1_S1_M2_cells_alpha_duration_pearson_r_lower,0.869,0.86920554902728,3,"Table S1, M2, ACI and alpha_duration, cells, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_duration, column=pearson_r_lower"
desc_S1_S1_M2_cells_alpha_duration_pearson_r_upper,0.916,0.915873650257369,3,"Table S1, M2, ACI and alpha_duration, cells, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_duration, column=pearson_r_upper"
desc_S1_S1_M2_cells_alpha_duration_spearman_rho_estimate,0.910,0.910408432147562,3,"Table S1, M2, ACI and alpha_duration, cells, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_duration, column=spearman_rho"
desc_S1_S1_M2_cells_alpha_duration_spearman_rho_lower,0.860,0.860069169960474,3,"Table S1, M2, ACI and alpha_duration, cells, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_duration, column=spearman_rho_lower"
desc_S1_S1_M2_cells_alpha_duration_spearman_rho_upper,0.920,0.920158102766798,3,"Table S1, M2, ACI and alpha_duration, cells, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_duration, column=spearman_rho_upper"
desc_S1_S1_M2_cells_sigma_ref_alpha_duration_n_points,9,9.0,0,"Table S1, M2, ACI and alpha_duration, cells_sigma_ref, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells_sigma_ref, exponent=alpha_duration, column=n_points"
desc_S1_S1_M2_cells_sigma_ref_alpha_duration_pearson_r_estimate,0.975,0.974652929132819,3,"Table S1, M2, ACI and alpha_duration, cells_sigma_ref, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells_sigma_ref, exponent=alpha_duration, column=pearson_r"
desc_S1_S1_M2_cells_sigma_ref_alpha_duration_pearson_r_lower,0.933,0.932529188814098,3,"Table S1, M2, ACI and alpha_duration, cells_sigma_ref, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells_sigma_ref, exponent=alpha_duration, column=pearson_r_lower"
desc_S1_S1_M2_cells_sigma_ref_alpha_duration_pearson_r_upper,0.985,0.984833865572949,3,"Table S1, M2, ACI and alpha_duration, cells_sigma_ref, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells_sigma_ref, exponent=alpha_duration, column=pearson_r_upper"
desc_S1_S1_M2_cells_sigma_ref_alpha_duration_spearman_rho_estimate,0.983,0.983333333333333,3,"Table S1, M2, ACI and alpha_duration, cells_sigma_ref, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells_sigma_ref, exponent=alpha_duration, column=spearman_rho"
desc_S1_S1_M2_cells_sigma_ref_alpha_duration_spearman_rho_lower,0.883,0.883333333333333,3,"Table S1, M2, ACI and alpha_duration, cells_sigma_ref, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells_sigma_ref, exponent=alpha_duration, column=spearman_rho_lower"
desc_S1_S1_M2_cells_sigma_ref_alpha_duration_spearman_rho_upper,1.000,1.0,3,"Table S1, M2, ACI and alpha_duration, cells_sigma_ref, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells_sigma_ref, exponent=alpha_duration, column=spearman_rho_upper"
desc_S1_S1_M2_runs_alpha_duration_n_points,500,500.0,0,"Table S1, M2, ACI and alpha_duration, runs, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_duration, column=n_points"
desc_S1_S1_M2_runs_alpha_duration_pearson_r_estimate,0.788,0.787684417103368,3,"Table S1, M2, ACI and alpha_duration, runs, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_duration, column=pearson_r"
desc_S1_S1_M2_runs_alpha_duration_pearson_r_lower,0.763,0.762725695946182,3,"Table S1, M2, ACI and alpha_duration, runs, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_duration, column=pearson_r_lower"
desc_S1_S1_M2_runs_alpha_duration_pearson_r_upper,0.813,0.812806941653737,3,"Table S1, M2, ACI and alpha_duration, runs, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_duration, column=pearson_r_upper"
desc_S1_S1_M2_runs_alpha_duration_spearman_rho_estimate,0.780,0.779873903495614,3,"Table S1, M2, ACI and alpha_duration, runs, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_duration, column=spearman_rho"
desc_S1_S1_M2_runs_alpha_duration_spearman_rho_lower,0.751,0.751435824135967,3,"Table S1, M2, ACI and alpha_duration, runs, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_duration, column=spearman_rho_lower"
desc_S1_S1_M2_runs_alpha_duration_spearman_rho_upper,0.807,0.807381993683481,3,"Table S1, M2, ACI and alpha_duration, runs, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_duration, column=spearman_rho_upper"
desc_S1_S1_M2_within_cells_alpha_duration_n_points,500,500.0,0,"Table S1, M2, ACI and alpha_duration, within_cells, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=within_cells, exponent=alpha_duration, column=n_points"
desc_S1_S1_M2_within_cells_alpha_duration_pearson_r_estimate,0.345,0.345473978013401,3,"Table S1, M2, ACI and alpha_duration, within_cells, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=within_cells, exponent=alpha_duration, column=pearson_r"
desc_S1_S1_M2_within_cells_alpha_duration_pearson_r_lower,0.264,0.264470150015685,3,"Table S1, M2, ACI and alpha_duration, within_cells, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=within_cells, exponent=alpha_duration, column=pearson_r_lower"
desc_S1_S1_M2_within_cells_alpha_duration_pearson_r_upper,0.422,0.42228825668851,3,"Table S1, M2, ACI and alpha_duration, within_cells, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=within_cells, exponent=alpha_duration, column=pearson_r_upper"
desc_S1_S1_M2_cells_alpha_stride_duration_n_points,45,45.0,0,"Table S1, M2, ACI and alpha_stride_duration, cells, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_stride_duration, column=n_points"
desc_S1_S1_M2_cells_alpha_stride_duration_pearson_r_estimate,0.914,0.91418207378981,3,"Table S1, M2, ACI and alpha_stride_duration, cells, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_stride_duration, column=pearson_r"
desc_S1_S1_M2_cells_alpha_stride_duration_pearson_r_lower,0.866,0.866142914172995,3,"Table S1, M2, ACI and alpha_stride_duration, cells, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_stride_duration, column=pearson_r_lower"
desc_S1_S1_M2_cells_alpha_stride_duration_pearson_r_upper,0.921,0.920987502770877,3,"Table S1, M2, ACI and alpha_stride_duration, cells, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_stride_duration, column=pearson_r_upper"
desc_S1_S1_M2_cells_alpha_stride_duration_spearman_rho_estimate,0.927,0.9266139657444,3,"Table S1, M2, ACI and alpha_stride_duration, cells, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_stride_duration, column=spearman_rho"
desc_S1_S1_M2_cells_alpha_stride_duration_spearman_rho_lower,0.863,0.863494729907773,3,"Table S1, M2, ACI and alpha_stride_duration, cells, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_stride_duration, column=spearman_rho_lower"
desc_S1_S1_M2_cells_alpha_stride_duration_spearman_rho_upper,0.927,0.927140974967062,3,"Table S1, M2, ACI and alpha_stride_duration, cells, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_stride_duration, column=spearman_rho_upper"
desc_S1_S1_M2_runs_alpha_stride_duration_n_points,500,500.0,0,"Table S1, M2, ACI and alpha_stride_duration, runs, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_stride_duration, column=n_points"
desc_S1_S1_M2_runs_alpha_stride_duration_pearson_r_estimate,0.750,0.749722389610244,3,"Table S1, M2, ACI and alpha_stride_duration, runs, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_stride_duration, column=pearson_r"
desc_S1_S1_M2_runs_alpha_stride_duration_pearson_r_lower,0.718,0.718036408084021,3,"Table S1, M2, ACI and alpha_stride_duration, runs, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_stride_duration, column=pearson_r_lower"
desc_S1_S1_M2_runs_alpha_stride_duration_pearson_r_upper,0.782,0.781879595650542,3,"Table S1, M2, ACI and alpha_stride_duration, runs, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_stride_duration, column=pearson_r_upper"
desc_S1_S1_M2_runs_alpha_stride_duration_spearman_rho_estimate,0.749,0.749420661682647,3,"Table S1, M2, ACI and alpha_stride_duration, runs, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_stride_duration, column=spearman_rho"
desc_S1_S1_M2_runs_alpha_stride_duration_spearman_rho_lower,0.718,0.718097806634777,3,"Table S1, M2, ACI and alpha_stride_duration, runs, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_stride_duration, column=spearman_rho_lower"
desc_S1_S1_M2_runs_alpha_stride_duration_spearman_rho_upper,0.780,0.780125329750744,3,"Table S1, M2, ACI and alpha_stride_duration, runs, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_stride_duration, column=spearman_rho_upper"
desc_S1_S1_M2_cells_alpha_input_n_points,45,45.0,0,"Table S1, M2, ACI and alpha_input, cells, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_input, column=n_points"
desc_S1_S1_M2_cells_alpha_input_pearson_r_estimate,0.867,0.867238112948319,3,"Table S1, M2, ACI and alpha_input, cells, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_input, column=pearson_r"
desc_S1_S1_M2_cells_alpha_input_pearson_r_lower,0.827,0.827094650493454,3,"Table S1, M2, ACI and alpha_input, cells, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_input, column=pearson_r_lower"
desc_S1_S1_M2_cells_alpha_input_pearson_r_upper,0.881,0.880553895469867,3,"Table S1, M2, ACI and alpha_input, cells, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_input, column=pearson_r_upper"
desc_S1_S1_M2_cells_alpha_input_spearman_rho_estimate,0.866,0.865876152832674,3,"Table S1, M2, ACI and alpha_input, cells, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_input, column=spearman_rho"
desc_S1_S1_M2_cells_alpha_input_spearman_rho_lower,0.814,0.813833992094862,3,"Table S1, M2, ACI and alpha_input, cells, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_input, column=spearman_rho_lower"
desc_S1_S1_M2_cells_alpha_input_spearman_rho_upper,0.885,0.884848484848485,3,"Table S1, M2, ACI and alpha_input, cells, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=cells, exponent=alpha_input, column=spearman_rho_upper"
desc_S1_S1_M2_runs_alpha_input_n_points,500,500.0,0,"Table S1, M2, ACI and alpha_input, runs, number of points",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_input, column=n_points"
desc_S1_S1_M2_runs_alpha_input_pearson_r_estimate,0.751,0.75148872482747,3,"Table S1, M2, ACI and alpha_input, runs, Pearson r, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_input, column=pearson_r"
desc_S1_S1_M2_runs_alpha_input_pearson_r_lower,0.724,0.723892821629035,3,"Table S1, M2, ACI and alpha_input, runs, Pearson r, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_input, column=pearson_r_lower"
desc_S1_S1_M2_runs_alpha_input_pearson_r_upper,0.778,0.77841510840422,3,"Table S1, M2, ACI and alpha_input, runs, Pearson r, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_input, column=pearson_r_upper"
desc_S1_S1_M2_runs_alpha_input_spearman_rho_estimate,0.748,0.748037776151105,3,"Table S1, M2, ACI and alpha_input, runs, Spearman rho, estimate",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_input, column=spearman_rho"
desc_S1_S1_M2_runs_alpha_input_spearman_rho_lower,0.718,0.717743130608027,3,"Table S1, M2, ACI and alpha_input, runs, Spearman rho, lower",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_input, column=spearman_rho_lower"
desc_S1_S1_M2_runs_alpha_input_spearman_rho_upper,0.779,0.778985281438823,3,"Table S1, M2, ACI and alpha_input, runs, Spearman rho, upper",wp2_injection/output/29_aci_descriptive/relation_alpha.csv,"model=M2, level=runs, exponent=alpha_input, column=spearman_rho_upper"
desc_S2_S2_M1_lambda_s_coef_sigma_ratio_estimate,0.178,0.178434405853328,3,"Table S2, M1, lambda_S, linear model over the runs, coefficient of sigma/sigma_max, estimate",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_s, level=runs, form=linear, term=sigma_ratio, column=estimate"
desc_S2_S2_M1_lambda_s_coef_sigma_ratio_lower,0.175,0.17518599529617,3,"Table S2, M1, lambda_S, linear model over the runs, coefficient of sigma/sigma_max, lower",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_s, level=runs, form=linear, term=sigma_ratio, column=lower"
desc_S2_S2_M1_lambda_s_coef_sigma_ratio_upper,0.182,0.181663236329089,3,"Table S2, M1, lambda_S, linear model over the runs, coefficient of sigma/sigma_max, upper",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_s, level=runs, form=linear, term=sigma_ratio, column=upper"
desc_S2_S2_M1_lambda_s_coef_d_estimate,0.023,0.0226375771288796,3,"Table S2, M1, lambda_S, linear model over the runs, coefficient of d, estimate",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_s, level=runs, form=linear, term=d, column=estimate"
desc_S2_S2_M1_lambda_s_coef_d_lower,0.019,0.0188297296534469,3,"Table S2, M1, lambda_S, linear model over the runs, coefficient of d, lower",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_s, level=runs, form=linear, term=d, column=lower"
desc_S2_S2_M1_lambda_s_coef_d_upper,0.026,0.0263278935795768,3,"Table S2, M1, lambda_S, linear model over the runs, coefficient of d, upper",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_s, level=runs, form=linear, term=d, column=upper"
desc_S2_S2_M1_lambda_s_r_squared,0.891,0.891328729464212,3,"Table S2, M1, lambda_S, linear model over the runs, R squared",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_s, level=runs, form=linear, term=r_squared, column=estimate"
desc_S2_S2_M1_lambda_s_r_squared_gain,0.059,0.0587667380749607,3,"Table S2, M1, lambda_S, linear model over the runs, gain in R squared of the form with interaction and squares",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_s, level=runs, form=interaction_squares, term=r_squared_gain, column=estimate"
desc_S2_S2_M1_lambda_s_delta_d_estimate,-6.306,-6.30577750745923,3,"Table S2, M1, lambda_S, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, estimate",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M1, outcome=lambda_s, level=runs, column=delta_d"
desc_S2_S2_M1_lambda_s_delta_d_lower,-7.579,-7.57931017381158,3,"Table S2, M1, lambda_S, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, lower",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M1, outcome=lambda_s, level=runs, column=delta_d_lower"
desc_S2_S2_M1_lambda_s_delta_d_upper,-5.412,-5.41231652354298,3,"Table S2, M1, lambda_S, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, upper",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M1, outcome=lambda_s, level=runs, column=delta_d_upper"
desc_S2_S2_M1_lambda_l_coef_sigma_ratio_estimate,0.0030,0.00295251888431044,4,"Table S2, M1, ACI, linear model over the runs, coefficient of sigma/sigma_max, estimate",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_l, level=runs, form=linear, term=sigma_ratio, column=estimate"
desc_S2_S2_M1_lambda_l_coef_sigma_ratio_lower,0.0004,0.00040364889339936,4,"Table S2, M1, ACI, linear model over the runs, coefficient of sigma/sigma_max, lower",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_l, level=runs, form=linear, term=sigma_ratio, column=lower"
desc_S2_S2_M1_lambda_l_coef_sigma_ratio_upper,0.0056,0.00560083206929213,4,"Table S2, M1, ACI, linear model over the runs, coefficient of sigma/sigma_max, upper",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_l, level=runs, form=linear, term=sigma_ratio, column=upper"
desc_S2_S2_M1_lambda_l_coef_d_estimate,0.0518,0.051751313079403,4,"Table S2, M1, ACI, linear model over the runs, coefficient of d, estimate",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_l, level=runs, form=linear, term=d, column=estimate"
desc_S2_S2_M1_lambda_l_coef_d_lower,0.0487,0.0487344819627372,4,"Table S2, M1, ACI, linear model over the runs, coefficient of d, lower",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_l, level=runs, form=linear, term=d, column=lower"
desc_S2_S2_M1_lambda_l_coef_d_upper,0.0547,0.0547055643979331,4,"Table S2, M1, ACI, linear model over the runs, coefficient of d, upper",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_l, level=runs, form=linear, term=d, column=upper"
desc_S2_S2_M1_lambda_l_r_squared,0.671,0.671202906651016,3,"Table S2, M1, ACI, linear model over the runs, R squared",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_l, level=runs, form=linear, term=r_squared, column=estimate"
desc_S2_S2_M1_lambda_l_r_squared_gain,0.029,0.0293117553713446,3,"Table S2, M1, ACI, linear model over the runs, gain in R squared of the form with interaction and squares",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M1, outcome=lambda_l, level=runs, form=interaction_squares, term=r_squared_gain, column=estimate"
desc_S2_S2_M1_lambda_l_delta_d_estimate,-0.046,-0.0456416459196749,3,"Table S2, M1, ACI, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, estimate",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M1, outcome=lambda_l, level=runs, column=delta_d"
desc_S2_S2_M1_lambda_l_delta_d_lower,-0.086,-0.0861550282478856,3,"Table S2, M1, ACI, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, lower",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M1, outcome=lambda_l, level=runs, column=delta_d_lower"
desc_S2_S2_M1_lambda_l_delta_d_upper,-0.006,-0.00599519910584488,3,"Table S2, M1, ACI, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, upper",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M1, outcome=lambda_l, level=runs, column=delta_d_upper"
desc_S2_S2_M2_lambda_s_coef_sigma_ratio_estimate,0.630,0.62966498036342,3,"Table S2, M2, lambda_S, linear model over the runs, coefficient of sigma/sigma_max, estimate",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_s, level=runs, form=linear, term=sigma_ratio, column=estimate"
desc_S2_S2_M2_lambda_s_coef_sigma_ratio_lower,0.609,0.60887559216422,3,"Table S2, M2, lambda_S, linear model over the runs, coefficient of sigma/sigma_max, lower",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_s, level=runs, form=linear, term=sigma_ratio, column=lower"
desc_S2_S2_M2_lambda_s_coef_sigma_ratio_upper,0.652,0.652123206961941,3,"Table S2, M2, lambda_S, linear model over the runs, coefficient of sigma/sigma_max, upper",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_s, level=runs, form=linear, term=sigma_ratio, column=upper"
desc_S2_S2_M2_lambda_s_coef_d_estimate,-1.489,-1.48881029832004,3,"Table S2, M2, lambda_S, linear model over the runs, coefficient of d, estimate",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_s, level=runs, form=linear, term=d, column=estimate"
desc_S2_S2_M2_lambda_s_coef_d_lower,-1.519,-1.51910852805579,3,"Table S2, M2, lambda_S, linear model over the runs, coefficient of d, lower",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_s, level=runs, form=linear, term=d, column=lower"
desc_S2_S2_M2_lambda_s_coef_d_upper,-1.458,-1.45774484034385,3,"Table S2, M2, lambda_S, linear model over the runs, coefficient of d, upper",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_s, level=runs, form=linear, term=d, column=upper"
desc_S2_S2_M2_lambda_s_r_squared,0.945,0.944851865081147,3,"Table S2, M2, lambda_S, linear model over the runs, R squared",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_s, level=runs, form=linear, term=r_squared, column=estimate"
desc_S2_S2_M2_lambda_s_r_squared_gain,0.017,0.0169555381765669,3,"Table S2, M2, lambda_S, linear model over the runs, gain in R squared of the form with interaction and squares",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_s, level=runs, form=interaction_squares, term=r_squared_gain, column=estimate"
desc_S2_S2_M2_lambda_s_delta_d_estimate,0.338,0.338345311594864,3,"Table S2, M2, lambda_S, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, estimate",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M2, outcome=lambda_s, level=runs, column=delta_d"
desc_S2_S2_M2_lambda_s_delta_d_lower,0.325,0.324610009337624,3,"Table S2, M2, lambda_S, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, lower",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M2, outcome=lambda_s, level=runs, column=delta_d_lower"
desc_S2_S2_M2_lambda_s_delta_d_upper,0.353,0.352774544148003,3,"Table S2, M2, lambda_S, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, upper",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M2, outcome=lambda_s, level=runs, column=delta_d_upper"
desc_S2_S2_M2_lambda_l_coef_sigma_ratio_estimate,0.0308,0.0307920355163402,4,"Table S2, M2, ACI, linear model over the runs, coefficient of sigma/sigma_max, estimate",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_l, level=runs, form=linear, term=sigma_ratio, column=estimate"
desc_S2_S2_M2_lambda_l_coef_sigma_ratio_lower,0.0270,0.0269561165928042,4,"Table S2, M2, ACI, linear model over the runs, coefficient of sigma/sigma_max, lower",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_l, level=runs, form=linear, term=sigma_ratio, column=lower"
desc_S2_S2_M2_lambda_l_coef_sigma_ratio_upper,0.0346,0.0346097807088219,4,"Table S2, M2, ACI, linear model over the runs, coefficient of sigma/sigma_max, upper",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_l, level=runs, form=linear, term=sigma_ratio, column=upper"
desc_S2_S2_M2_lambda_l_coef_d_estimate,0.0736,0.0736070792542511,4,"Table S2, M2, ACI, linear model over the runs, coefficient of d, estimate",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_l, level=runs, form=linear, term=d, column=estimate"
desc_S2_S2_M2_lambda_l_coef_d_lower,0.0689,0.0689356207930543,4,"Table S2, M2, ACI, linear model over the runs, coefficient of d, lower",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_l, level=runs, form=linear, term=d, column=lower"
desc_S2_S2_M2_lambda_l_coef_d_upper,0.0784,0.078377638207267,4,"Table S2, M2, ACI, linear model over the runs, coefficient of d, upper",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_l, level=runs, form=linear, term=d, column=upper"
desc_S2_S2_M2_lambda_l_r_squared,0.661,0.661257041176971,3,"Table S2, M2, ACI, linear model over the runs, R squared",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_l, level=runs, form=linear, term=r_squared, column=estimate"
desc_S2_S2_M2_lambda_l_r_squared_gain,0.036,0.0363405332610498,3,"Table S2, M2, ACI, linear model over the runs, gain in R squared of the form with interaction and squares",wp2_injection/output/29_aci_descriptive/response_surface.csv,"model=M2, outcome=lambda_l, level=runs, form=interaction_squares, term=r_squared_gain, column=estimate"
desc_S2_S2_M2_lambda_l_delta_d_estimate,-0.335,-0.3346638484049,3,"Table S2, M2, ACI, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, estimate",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M2, outcome=lambda_l, level=runs, column=delta_d"
desc_S2_S2_M2_lambda_l_delta_d_lower,-0.382,-0.381860272133245,3,"Table S2, M2, ACI, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, lower",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M2, outcome=lambda_l, level=runs, column=delta_d_lower"
desc_S2_S2_M2_lambda_l_delta_d_upper,-0.289,-0.288803993793711,3,"Table S2, M2, ACI, change of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max, upper",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M2, outcome=lambda_l, level=runs, column=delta_d_upper"
desc_S3_S3_M1_free_original_minus_surrogates,-0.0021,-0.00212911616003808,4,"Table S3, M1, lambda_S, mean of the free original series minus mean of their surrogates",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, column=mean, kind=original minus kind=surrogate (computed by articles/P1/results_chain/R/14_descriptive_tables.R)"
desc_S3_S3_M1_free_original_n,28,28.0,0,"Table S3, M1, lambda_S of the free original series, number of series",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=n"
desc_S3_S3_M1_free_original_mean,0.6502,0.650246744621566,4,"Table S3, M1, lambda_S of the free original series, mean",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=mean"
desc_S3_S3_M1_free_original_sd,0.0114,0.011415294482116,4,"Table S3, M1, lambda_S of the free original series, standard deviation",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=sd"
desc_S3_S3_M1_free_original_min,0.6234,0.62340952005578,4,"Table S3, M1, lambda_S of the free original series, minimum",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=min"
desc_S3_S3_M1_free_original_max,0.6689,0.668853608271068,4,"Table S3, M1, lambda_S of the free original series, maximum",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=max"
desc_S3_S3_M1_free_original_mean_first_600,0.5863,0.586342681174282,4,"Table S3, M1, lambda_S of the free original series, mean on the first 600 kept steps",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=mean_first_600"
desc_S3_S3_M1_free_surrogate_n,280,280.0,0,"Table S3, M1, lambda_S of the free surrogate series, number of series",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=n"
desc_S3_S3_M1_free_surrogate_mean,0.6524,0.652375860781604,4,"Table S3, M1, lambda_S of the free surrogate series, mean",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=mean"
desc_S3_S3_M1_free_surrogate_sd,0.0094,0.00939712796303861,4,"Table S3, M1, lambda_S of the free surrogate series, standard deviation",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=sd"
desc_S3_S3_M1_free_surrogate_min,0.6160,0.616046415380292,4,"Table S3, M1, lambda_S of the free surrogate series, minimum",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=min"
desc_S3_S3_M1_free_surrogate_max,0.6807,0.680731999506136,4,"Table S3, M1, lambda_S of the free surrogate series, maximum",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=max"
desc_S3_S3_M1_free_surrogate_mean_first_600,0.5873,0.587343292370419,4,"Table S3, M1, lambda_S of the free surrogate series, mean on the first 600 kept steps",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=mean_first_600"
desc_S3_S3_M1_metronome_original_minus_surrogates,0.0009,0.000944760231393005,4,"Table S3, M1, lambda_S, mean of the metronome original series minus mean of their surrogates",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, column=mean, kind=original minus kind=surrogate (computed by articles/P1/results_chain/R/14_descriptive_tables.R)"
desc_S3_S3_M1_metronome_original_n,28,28.0,0,"Table S3, M1, lambda_S of the metronome original series, number of series",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=n"
desc_S3_S3_M1_metronome_original_mean,0.6489,0.648911858906532,4,"Table S3, M1, lambda_S of the metronome original series, mean",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=mean"
desc_S3_S3_M1_metronome_original_sd,0.0113,0.0113130775314971,4,"Table S3, M1, lambda_S of the metronome original series, standard deviation",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=sd"
desc_S3_S3_M1_metronome_original_min,0.6127,0.612742380934938,4,"Table S3, M1, lambda_S of the metronome original series, minimum",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=min"
desc_S3_S3_M1_metronome_original_max,0.6678,0.667764289483837,4,"Table S3, M1, lambda_S of the metronome original series, maximum",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=max"
desc_S3_S3_M1_metronome_original_mean_first_600,0.5853,0.585329017487589,4,"Table S3, M1, lambda_S of the metronome original series, mean on the first 600 kept steps",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=mean_first_600"
desc_S3_S3_M1_metronome_surrogate_n,280,280.0,0,"Table S3, M1, lambda_S of the metronome surrogate series, number of series",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=n"
desc_S3_S3_M1_metronome_surrogate_mean,0.6480,0.647967098675139,4,"Table S3, M1, lambda_S of the metronome surrogate series, mean",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=mean"
desc_S3_S3_M1_metronome_surrogate_sd,0.0120,0.0120147249543569,4,"Table S3, M1, lambda_S of the metronome surrogate series, standard deviation",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=sd"
desc_S3_S3_M1_metronome_surrogate_min,0.5913,0.591322527907981,4,"Table S3, M1, lambda_S of the metronome surrogate series, minimum",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=min"
desc_S3_S3_M1_metronome_surrogate_max,0.6727,0.672733939339354,4,"Table S3, M1, lambda_S of the metronome surrogate series, maximum",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=max"
desc_S3_S3_M1_metronome_surrogate_mean_first_600,0.5837,0.583671876325702,4,"Table S3, M1, lambda_S of the metronome surrogate series, mean on the first 600 kept steps",wp2_injection/output/13_m1_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=mean_first_600"
desc_S3_S3_M2_free_original_minus_surrogates,-0.799,-0.79886587266686,3,"Table S3, M2, lambda_S, mean of the free original series minus mean of their surrogates",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, column=mean, kind=original minus kind=surrogate (computed by articles/P1/results_chain/R/14_descriptive_tables.R)"
desc_S3_S3_M2_free_original_n,28,28.0,0,"Table S3, M2, lambda_S of the free original series, number of series",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=n"
desc_S3_S3_M2_free_original_mean,2.333,2.33345402687169,3,"Table S3, M2, lambda_S of the free original series, mean",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=mean"
desc_S3_S3_M2_free_original_sd,0.175,0.175291135805545,3,"Table S3, M2, lambda_S of the free original series, standard deviation",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=sd"
desc_S3_S3_M2_free_original_min,2.034,2.03402168644533,3,"Table S3, M2, lambda_S of the free original series, minimum",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=min"
desc_S3_S3_M2_free_original_max,2.653,2.65293756178719,3,"Table S3, M2, lambda_S of the free original series, maximum",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=max"
desc_S3_S3_M2_free_original_mean_first_600,2.165,2.16455617429851,3,"Table S3, M2, lambda_S of the free original series, mean on the first 600 kept steps",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=original, column=mean_first_600"
desc_S3_S3_M2_free_surrogate_n,280,280.0,0,"Table S3, M2, lambda_S of the free surrogate series, number of series",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=n"
desc_S3_S3_M2_free_surrogate_mean,3.132,3.13231989953855,3,"Table S3, M2, lambda_S of the free surrogate series, mean",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=mean"
desc_S3_S3_M2_free_surrogate_sd,0.052,0.0523971963495888,3,"Table S3, M2, lambda_S of the free surrogate series, standard deviation",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=sd"
desc_S3_S3_M2_free_surrogate_min,2.986,2.98627853591168,3,"Table S3, M2, lambda_S of the free surrogate series, minimum",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=min"
desc_S3_S3_M2_free_surrogate_max,3.266,3.26551659741901,3,"Table S3, M2, lambda_S of the free surrogate series, maximum",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=max"
desc_S3_S3_M2_free_surrogate_mean_first_600,2.910,2.91014576881657,3,"Table S3, M2, lambda_S of the free surrogate series, mean on the first 600 kept steps",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=free, kind=surrogate, column=mean_first_600"
desc_S3_S3_M2_metronome_original_minus_surrogates,-0.004,-0.00423552636171021,3,"Table S3, M2, lambda_S, mean of the metronome original series minus mean of their surrogates",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, column=mean, kind=original minus kind=surrogate (computed by articles/P1/results_chain/R/14_descriptive_tables.R)"
desc_S3_S3_M2_metronome_original_n,28,28.0,0,"Table S3, M2, lambda_S of the metronome original series, number of series",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=n"
desc_S3_S3_M2_metronome_original_mean,3.108,3.10759484056423,3,"Table S3, M2, lambda_S of the metronome original series, mean",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=mean"
desc_S3_S3_M2_metronome_original_sd,0.221,0.220929433984218,3,"Table S3, M2, lambda_S of the metronome original series, standard deviation",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=sd"
desc_S3_S3_M2_metronome_original_min,2.745,2.74484611338637,3,"Table S3, M2, lambda_S of the metronome original series, minimum",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=min"
desc_S3_S3_M2_metronome_original_max,3.615,3.61506513600212,3,"Table S3, M2, lambda_S of the metronome original series, maximum",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=max"
desc_S3_S3_M2_metronome_original_mean_first_600,2.875,2.87485521949956,3,"Table S3, M2, lambda_S of the metronome original series, mean on the first 600 kept steps",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=original, column=mean_first_600"
desc_S3_S3_M2_metronome_surrogate_n,280,280.0,0,"Table S3, M2, lambda_S of the metronome surrogate series, number of series",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=n"
desc_S3_S3_M2_metronome_surrogate_mean,3.112,3.11183036692594,3,"Table S3, M2, lambda_S of the metronome surrogate series, mean",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=mean"
desc_S3_S3_M2_metronome_surrogate_sd,0.065,0.0654689884621166,3,"Table S3, M2, lambda_S of the metronome surrogate series, standard deviation",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=sd"
desc_S3_S3_M2_metronome_surrogate_min,2.884,2.88392538353142,3,"Table S3, M2, lambda_S of the metronome surrogate series, minimum",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=min"
desc_S3_S3_M2_metronome_surrogate_max,3.279,3.27875670904328,3,"Table S3, M2, lambda_S of the metronome surrogate series, maximum",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=max"
desc_S3_S3_M2_metronome_surrogate_mean_first_600,2.894,2.89360667537015,3,"Table S3, M2, lambda_S of the metronome surrogate series, mean on the first 600 kept steps",wp2_injection/output/17_m2_real_series_analysis/lambda_s_summary.csv,"condition=metronome, kind=surrogate, column=mean_first_600"
M1_aci_condition_mean_lowest_d,0.0041,0.004131402435432488,4,"M1, condition mean of the ACI at sigma_ref, lowest d",articles/P1/results_chain/output/fig3_condition_means.csv,"model=M1, outcome=ACI, factor=d, level=-0.3"
M1_aci_condition_mean_highest_d,0.0473,0.04732623230330372,4,"M1, condition mean of the ACI at sigma_ref, highest d",articles/P1/results_chain/output/fig3_condition_means.csv,"model=M1, outcome=ACI, factor=d, level=0.45"
M2_aci_condition_mean_lowest_d,0.0168,0.016806972032656277,4,"M2, condition mean of the ACI at sigma_ref, lowest d",articles/P1/results_chain/output/fig3_condition_means.csv,"model=M2, outcome=ACI, factor=d, level=-0.3"
M2_aci_condition_mean_highest_d,0.0699,0.06985453399172394,4,"M2, condition mean of the ACI at sigma_ref, highest d",articles/P1/results_chain/output/fig3_condition_means.csv,"model=M2, outcome=ACI, factor=d, level=0.45"
29_M1_aci_offsetting_decrease_d_estimate,0.046,0.0456416459196749,3,"script 29, M1, decrease of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max for the ACI, estimate (sign changed)",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M1, outcome=lambda_l, minus delta_d"
29_M1_aci_offsetting_decrease_d_lower,0.006,0.00599519910584488,3,"script 29, M1, decrease of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max for the ACI, lower (sign changed)",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M1, outcome=lambda_l, minus delta_d_upper"
29_M1_aci_offsetting_decrease_d_upper,0.086,0.0861550282478856,3,"script 29, M1, decrease of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max for the ACI, upper (sign changed)",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M1, outcome=lambda_l, minus delta_d_lower"
29_M2_aci_offsetting_decrease_d_estimate,0.335,0.3346638484049,3,"script 29, M2, decrease of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max for the ACI, estimate (sign changed)",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M2, outcome=lambda_l, minus delta_d"
29_M2_aci_offsetting_decrease_d_lower,0.289,0.288803993793711,3,"script 29, M2, decrease of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max for the ACI, lower (sign changed)",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M2, outcome=lambda_l, minus delta_d_upper"
29_M2_aci_offsetting_decrease_d_upper,0.382,0.381860272133245,3,"script 29, M2, decrease of d that offsets an increase of sigma from 0.2 to 1.0 sigma_max for the ACI, upper (sign changed)",wp2_injection/output/29_aci_descriptive/compensation.csv,"model=M2, outcome=lambda_l, minus delta_d_lower"
A1_M1_r2_lambda_l_amplitude_estimate,0.090,0.09,3,"replication of M1, r squared of lambda_L on the amplitude, estimate",articles/P1/results_chain/output/tableA1_m1_targets.tex,row of lambda_L
A1_M1_r2_lambda_l_amplitude_lower,0.004,0.004,3,"replication of M1, r squared of lambda_L on the amplitude, lower",articles/P1/results_chain/output/tableA1_m1_targets.tex,row of lambda_L
A1_M1_r2_lambda_l_amplitude_upper,0.269,0.269,3,"replication of M1, r squared of lambda_L on the amplitude, upper",articles/P1/results_chain/output/tableA1_m1_targets.tex,row of lambda_L
A1_M1_r2_lambda_l_amplitude_published,0.010,0.01,3,"replication of M1, r squared of lambda_L on the amplitude, value published by Su and Dingwell (2007)",articles/P1/results_chain/output/tableA1_m1_targets.tex,"row of lambda_L, column Published"
A1_M1_step_period_model,3.88,3.8825,2,"M1, step period at the fixed point, in units of model time",articles/P1/results_chain/output/tableA1_m1_targets.tex,"row step period, column Model"
spread_M1_alpha_duration_sd_within_cells,0.069,0.06862934010313677,3,"crossed design, M1, alpha of the step durations, pooled standard deviation within cells",articles/P1/results_chain/output/spread_within_cells.csv,"model=M1, variable=alpha_duration, column sd_within_cells"
spread_M1_alpha_duration_sd_condition_means,0.243,0.2426098603451304,3,"crossed design, M1, alpha of the step durations, standard deviation of the 45 condition means",articles/P1/results_chain/output/spread_within_cells.csv,"model=M1, variable=alpha_duration, column sd_condition_means"
spread_M1_lambda_l_sd_within_cells,0.008,0.008340987198809623,3,"crossed design, M1, ACI, pooled standard deviation within cells",articles/P1/results_chain/output/spread_within_cells.csv,"model=M1, variable=lambda_l, column sd_within_cells"
spread_M1_lambda_l_sd_condition_means,0.013,0.013490782549520729,3,"crossed design, M1, ACI, standard deviation of the 45 condition means",articles/P1/results_chain/output/spread_within_cells.csv,"model=M1, variable=lambda_l, column sd_condition_means"
spread_M2_alpha_duration_sd_within_cells,0.065,0.06468206422967189,3,"crossed design, M2, alpha of the step durations, pooled standard deviation within cells",articles/P1/results_chain/output/spread_within_cells.csv,"model=M2, variable=alpha_duration, column sd_within_cells"
spread_M2_alpha_duration_sd_condition_means,0.187,0.18737346449413833,3,"crossed design, M2, alpha of the step durations, standard deviation of the 45 condition means",articles/P1/results_chain/output/spread_within_cells.csv,"model=M2, variable=alpha_duration, column sd_condition_means"
spread_M2_lambda_l_sd_within_cells,0.013,0.013180346052086022,3,"crossed design, M2, ACI, pooled standard deviation within cells",articles/P1/results_chain/output/spread_within_cells.csv,"model=M2, variable=lambda_l, column sd_within_cells"
spread_M2_lambda_l_sd_condition_means,0.022,0.021545611738744197,3,"crossed design, M2, ACI, standard deviation of the 45 condition means",articles/P1/results_chain/output/spread_within_cells.csv,"model=M2, variable=lambda_l, column sd_condition_means"
fig4_M1_ACI_tiles_interval_excludes_zero,28,28.0,0,"Figure 4, M1, ACI: tiles (of 40) whose percent difference from the cell at d = 0 of the same amplitude has a 95% bootstrap interval that excludes zero",articles/P1/results_chain/output/figS2_grid_percent_values.csv,"model=M1, exponent=ACI, count of excludes_zero"
fig4_M1_lambda_S_tiles_interval_excludes_zero,19,19.0,0,"Figure 4, M1, lambda_S: tiles (of 40) whose percent difference from the cell at d = 0 of the same amplitude has a 95% bootstrap interval that excludes zero",articles/P1/results_chain/output/figS2_grid_percent_values.csv,"model=M1, exponent=lambda_S, count of excludes_zero"
fig4_M2_ACI_tiles_interval_excludes_zero,26,26.0,0,"Figure 4, M2, ACI: tiles (of 40) whose percent difference from the cell at d = 0 of the same amplitude has a 95% bootstrap interval that excludes zero",articles/P1/results_chain/output/figS2_grid_percent_values.csv,"model=M2, exponent=ACI, count of excludes_zero"
fig4_M2_lambda_S_tiles_interval_excludes_zero,40,40.0,0,"Figure 4, M2, lambda_S: tiles (of 40) whose percent difference from the cell at d = 0 of the same amplitude has a 95% bootstrap interval that excludes zero",articles/P1/results_chain/output/figS2_grid_percent_values.csv,"model=M2, exponent=lambda_S, count of excludes_zero"
fig4_M1_lambda_S_largest_abs_percent,2.72,2.719752796790727,2,"Figure 4, M1, lambda_S: largest absolute percent difference from the cell at d = 0 of the same amplitude (the text states that the differences stayed below 3%)",articles/P1/results_chain/output/figS2_grid_percent_values.csv,"model=M1, exponent=lambda_S, largest absolute pct"
B1_M2_lambda_l_1_published,0.934,0.934,3,"replication of M2, manipulation 1, published R of lambda_L with log(Maxpert)",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 1"
B1_M2_lambda_l_1_reproduced_estimate,0.902,0.902,3,"replication of M2, manipulation 1, reproduced R of lambda_L with log(Maxpert), estimate",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 1"
B1_M2_lambda_l_1_reproduced_lower,0.774,0.774,3,"replication of M2, manipulation 1, reproduced R of lambda_L with log(Maxpert), lower",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 1"
B1_M2_lambda_l_1_reproduced_upper,0.928,0.928,3,"replication of M2, manipulation 1, reproduced R of lambda_L with log(Maxpert), upper",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 1"
B1_M2_lambda_l_2_published,0.675,0.675,3,"replication of M2, manipulation 2, published R of lambda_L with log(Maxpert)",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 2"
B1_M2_lambda_l_2_reproduced_estimate,-0.191,-0.191,3,"replication of M2, manipulation 2, reproduced R of lambda_L with log(Maxpert), estimate",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 2"
B1_M2_lambda_l_2_reproduced_lower,-0.430,-0.43,3,"replication of M2, manipulation 2, reproduced R of lambda_L with log(Maxpert), lower",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 2"
B1_M2_lambda_l_2_reproduced_upper,0.164,0.164,3,"replication of M2, manipulation 2, reproduced R of lambda_L with log(Maxpert), upper",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 2"
B1_M2_lambda_l_3_published,0.040,0.04,3,"replication of M2, manipulation 3, published R of lambda_L with log(Maxpert)",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 3"
B1_M2_lambda_l_3_reproduced_estimate,0.261,0.261,3,"replication of M2, manipulation 3, reproduced R of lambda_L with log(Maxpert), estimate",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 3"
B1_M2_lambda_l_3_reproduced_lower,0.119,0.119,3,"replication of M2, manipulation 3, reproduced R of lambda_L with log(Maxpert), lower",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 3"
B1_M2_lambda_l_3_reproduced_upper,0.357,0.357,3,"replication of M2, manipulation 3, reproduced R of lambda_L with log(Maxpert), upper",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 3"
B1_M2_lambda_l_4_published,0.384,0.384,3,"replication of M2, manipulation 4, published R of lambda_L with log(Maxpert)",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 4"
B1_M2_lambda_l_4_reproduced_estimate,-0.141,-0.141,3,"replication of M2, manipulation 4, reproduced R of lambda_L with log(Maxpert), estimate",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 4"
B1_M2_lambda_l_4_reproduced_lower,-0.378,-0.378,3,"replication of M2, manipulation 4, reproduced R of lambda_L with log(Maxpert), lower",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 4"
B1_M2_lambda_l_4_reproduced_upper,0.166,0.166,3,"replication of M2, manipulation 4, reproduced R of lambda_L with log(Maxpert), upper",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, 4"
B1_M2_lambda_l_pooled_published,0.594,0.594,3,"replication of M2, manipulation pooled, published R of lambda_L with log(Maxpert)",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, pooled"
B1_M2_lambda_l_pooled_reproduced_estimate,0.405,0.405,3,"replication of M2, manipulation pooled, reproduced R of lambda_L with log(Maxpert), estimate",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, pooled"
B1_M2_lambda_l_pooled_reproduced_lower,0.298,0.298,3,"replication of M2, manipulation pooled, reproduced R of lambda_L with log(Maxpert), lower",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, pooled"
B1_M2_lambda_l_pooled_reproduced_upper,0.451,0.451,3,"replication of M2, manipulation pooled, reproduced R of lambda_L with log(Maxpert), upper",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_L, pooled"
B1_M2_lambda_s_1_reproduced_estimate,-0.987,-0.987,3,"replication of M2, manipulation 1, reproduced R of lambda_S with log(Maxpert), estimate",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_S, 1"
B1_M2_lambda_s_2_reproduced_estimate,-0.807,-0.807,3,"replication of M2, manipulation 2, reproduced R of lambda_S with log(Maxpert), estimate",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_S, 2"
B1_M2_lambda_s_3_reproduced_estimate,-0.887,-0.887,3,"replication of M2, manipulation 3, reproduced R of lambda_S with log(Maxpert), estimate",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_S, 3"
B1_M2_lambda_s_4_reproduced_estimate,-0.969,-0.969,3,"replication of M2, manipulation 4, reproduced R of lambda_S with log(Maxpert), estimate",articles/P1/results_chain/output/tableB1_m2_correlations.tex,"row lambda_S, 4"
B_M2_partial_setting_lambda_l_4_r,0.028,0.0283234677765358,3,"replication of M2, setting model/step/logmean/fixed/local (partial replication), manipulation 4, R of lambda_L with log(Maxpert)",wp1_replication/output/06_m2_estimation_sensitivity/correlations.csv,"variant=model/step/logmean/fixed/local, manipulation=4, exponent=lambda_l, column r"


==> anc/tableS5_values.csv <==
model,cell,d,sigma_ratio,lambda_s_mean,lambda_s_sd,lambda_l_mean,lambda_l_sd,variability_index,planned,with_outcomes,attempts,falls,redraws,alpha_input_mean,alpha_step_mean,alpha_stride_mean
M1,1,-0.3,0.2,0.472246764457575,0.011030520228785,0.00548424336180943,0.00971184185211932,0.34983265591894613,10,10,10,0,0,0.256215803647677,0.13608941601266,0.144542255118343
M1,2,-0.2,0.2,0.48508258228558,0.0109704631392565,0.00525903789932922,0.00904423804910319,0.3400094749366729,10,10,10,0,0,0.29461209088643,0.174920806212042,0.17981589124965
M1,3,-0.1,0.2,0.491162618366257,0.0118644009137608,0.0137451361696841,0.00716078487991658,0.33370882403210833,10,10,10,0,0,0.415322961499943,0.282951150617398,0.290210297740351
M1,4,0,0.2,0.485449798941295,0.0114801326459417,0.0140617187489691,0.00659643964279398,0.3239068635008399,20,20,20,0,0,0.526460773170655,0.392578534918583,0.436070901236545
M1,5,0.1,0.2,0.484824994187258,0.00793482271329604,0.0214479975527429,0.00856063222598378,0.31244096959508266,10,10,10,0,0,0.563574448698406,0.4460941769212,0.476628900231366
M1,6,0.2,0.2,0.488918078201619,0.0101435082523681,0.0279482660391033,0.00962648818041821,0.28757267367603323,10,10,10,0,0,0.685458264322401,0.58309480329675,0.61558211952251
M1,7,0.3,0.2,0.495836814289248,0.00891030633200857,0.0331850330599583,0.00870476454180382,0.2658968174137323,10,10,10,0,0,0.824529640144063,0.733097760016809,0.76077410170284
M1,8,0.4,0.2,0.49566514669289,0.00997584098550174,0.0422409960445217,0.00870294346687594,0.24023413786968728,10,10,10,0,0,0.861510764456102,0.793271153238375,0.827861560024689
M1,9,0.45,0.2,0.489221735246637,0.0116154755365321,0.0443064319140939,0.00808472347498186,0.22520894249934492,10,10,10,0,0,0.944481198959981,0.87650613533726,0.892926069101292
M1,10,-0.3,0.4,0.541528035684757,0.00738024979005068,0.00635169616513255,0.00820217353293044,0.7063517957743908,10,10,10,0,0,0.257529011714028,0.137413402419247,0.145581246533763
M1,11,-0.2,0.4,0.54529641408845,0.00719387868363324,0.00375781983205325,0.00531072598248727,0.6930394878307781,10,10,10,0,0,0.312928319965834,0.188930304229791,0.203428845356032
M1,12,-0.1,0.4,0.549764108816306,0.0139285398491565,0.0183646316478451,0.00785688140165346,0.6839668093873084,10,10,10,0,0,0.397873536588532,0.26586421530848803,0.287602440878463
M1,13,0,0.4,0.554175748516825,0.00930454329924611,0.0186471222568283,0.00981609217199163,0.6562364261867546,20,20,20,0,0,0.479921008498895,0.344973018633051,0.371397467556879
M1,14,0.1,0.4,0.558858416822794,0.00876943703387606,0.0201835365726662,0.00628864819858445,0.6234889325873774,10,10,10,0,0,0.579023262771389,0.464466339989473,0.516750896915796
M1,15,0.2,0.4,0.559094519659409,0.011772603890915,0.0305840768547552,0.00541494948176089,0.5897767155019986,10,10,10,0,0,0.695644769380068,0.587349280405766,0.63215285924414
M1,16,0.3,0.4,0.559594600057866,0.0140179233557605,0.0335110462389507,0.00707212951830165,0.5416871266482377,10,10,10,0,0,0.724255030524918,0.637371200598803,0.671807349226327
M1,17,0.4,0.4,0.566939990298958,0.00513596135988184,0.0450938132587055,0.00942916454846515,0.4874738320561482,10,10,10,0,0,0.863106529156031,0.789860786410924,0.805065778947213
M1,18,0.45,0.4,0.55448486363701,0.0090338164906689,0.0465991110263915,0.00495892442996849,0.464812923530569,10,10,10,0,0,0.89573707568397,0.834214855237523,0.861735893867327
M1,19,-0.3,0.6,0.579138751679729,0.0109854814936632,0.00413140243543249,0.0106205962863753,1.073795233643548,10,10,10,0,0,0.234975664202532,0.15841829483815,0.170646052381949
M1,20,-0.2,0.6,0.586999295204206,0.00792430316806748,0.00918730359850587,0.00822249668256601,1.0572408606064365,10,10,10,0,0,0.312433251726596,0.189461354473047,0.212440984961988
M1,21,-0.1,0.6,0.584072380185011,0.0151068217310075,0.0130593730462061,0.0081019590325925,1.0371700898780731,10,10,10,0,0,0.375388167769177,0.255740859061469,0.262933179949769
M1,22,0,0.6,0.587529984203933,0.0106326625402818,0.01826553964263,0.0100677640535176,1,20,20,20,0,0,0.50521178781888,0.376959072529009,0.406582969034496
M1,23,0.1,0.6,0.597367990306469,0.0103894850113831,0.0216521738065763,0.00887608308684541,0.9437551063015532,10,10,10,0,0,0.584058017486632,0.459856315860385,0.492659639574517
M1,24,0.2,0.6,0.59564993814787,0.0117282849515749,0.0277667953082061,0.00713397741072985,0.8970060215741922,10,10,10,0,0,0.651040747339037,0.550475516537543,0.592602159957598
M1,25,0.3,0.6,0.601910933895937,0.0104486155058736,0.0334281584507647,0.0074153499142093,0.8265748971416489,10,10,10,0,0,0.8164152542098,0.722035143088189,0.766557209063095
M1,26,0.4,0.6,0.598502710556447,0.0136851047315542,0.0422637189738653,0.00728677871586246,0.7461357846146809,10,10,10,0,0,0.818781756942379,0.743510828500727,0.746445917007567
M1,27,0.45,0.6,0.58832842313161,0.00712070676009218,0.0473262323033037,0.00882432954377862,0.6733468145640195,10,10,10,0,0,0.925215491601452,0.857739329708734,0.90202263077585
M1,28,-0.3,0.8,0.602125215161601,0.0152883957434096,0.0106970183267006,0.0101343474089474,1.478705606449172,10,10,10,0,0,0.250028844794292,0.177666210906659,0.197256706556987
M1,29,-0.2,0.8,0.602579000252248,0.0127405407761162,0.0141631271341677,0.00687776274499775,1.4220958473199672,10,10,10,0,0,0.336625531768257,0.213416009139032,0.238527655005444
M1,30,-0.1,0.8,0.612495665546285,0.0133045610989544,0.0134175702234803,0.0100148495577704,1.4167936331645212,10,10,10,0,0,0.411877795342004,0.274585002580878,0.309117708721526
M1,31,0,0.8,0.616193309846923,0.0100675733569765,0.0155768892987062,0.00808770948875767,1.3629374145626536,20,20,20,0,0,0.498379858628363,0.353862835732426,0.39080465880345
M1,32,0.1,0.8,0.626670041024126,0.0116814587001108,0.0210665559897091,0.00624206674687405,1.291579088368832,10,10,10,0,0,0.56455501635234,0.447576439786275,0.479803248460795
M1,33,0.2,0.8,0.623441079454015,0.013517706839789,0.0266374333209162,0.0107952067184656,1.2336980953070957,10,10,10,0,0,0.652467408228079,0.533875771192012,0.577559890386719
M1,34,0.3,0.8,0.622535285076757,0.0200027505766129,0.0312555954867687,0.00529276436842091,1.1182973819616062,10,10,10,0,0,0.796578738450577,0.697852780397155,0.750189401456095
M1,35,0.4,0.8,0.61510634949991,0.0117261769394743,0.0448681038488766,0.0101571130516342,0.9843806987148236,10,10,10,0,0,0.888441395999134,0.812563982776363,0.85026912127515
M1,36,0.45,0.8,0.616106181945706,0.0110406634251476,0.0440258678010264,0.00714729497571599,0.9367307190053588,10,10,10,0,0,0.892368137688052,0.822700042084253,0.849765989185197
M1,37,-0.3,1,0.624656165129882,0.0095441174897601,0.0111563079050058,0.0104650361010543,1.933357609066994,10,10,10,0,0,0.248333594645524,0.229925731599159,0.251183746710182
M1,38,-0.2,1,0.621196201089733,0.0130799449101433,0.0181364072792165,0.00899589492206941,1.910821570959597,10,10,10,0,0,0.316392145844432,0.280499524293248,0.319225651289428
M1,39,-0.1,1,0.625446906257979,0.014764258757118,0.0138636306143929,0.00859162977108086,1.8035629181137947,10,10,10,0,0,0.387049223004244,0.270960111349197,0.291289456940624
M1,40,0,1,0.635058185729496,0.0110375119123336,0.0201844280749558,0.0099249931000518,1.7466876639047149,20,20,20,0,0,0.484332355721737,0.361150225168848,0.382911584976247
M1,41,0.1,1,0.643360687480074,0.0061272127652717,0.0235799840811829,0.00626996946436187,1.6811714312242803,10,10,10,0,0,0.623715515996352,0.493257083246862,0.544380266163486
M1,42,0.2,1,0.64729426819069,0.00788953893593657,0.0236800421764122,0.00907503857024662,1.5610345079008052,10,10,10,0,0,0.669918472939139,0.540370228184909,0.579409711201847
M1,43,0.3,1,0.648305934449761,0.0103792543155123,0.0347114230131656,0.00738403093790699,1.4190129699136371,10,10,10,0,0,0.780282867486571,0.674412461767461,0.714302203618112
M1,44,0.4,1,0.635940845086596,0.0117171743895137,0.0396088205793479,0.00704365185529471,1.2825200290410448,10,10,10,0,0,0.845424656069106,0.76054999475499,0.76224491761699
M1,45,0.45,1,0.63711851522158,0.011378095694028,0.0483877592741991,0.00472375156117556,1.1784018516025268,10,10,10,0,0,0.967603400721747,0.895209463810975,0.935394578733358
M2,1,-0.3,0.2,2.9894808813369,0.0996037802216487,0.00560725570991823,0.00719761794984257,0.26357544392097165,10,10,10,0,0,0.262616331018445,0.244919171400296,0.205046401294075
M2,2,-0.2,0.2,2.79455641459882,0.0570388821331424,0.00500087842381054,0.0103452164535238,0.2766372287036821,10,10,10,0,0,0.298937332618917,0.285720945836317,0.236410695046216
M2,3,-0.1,0.2,2.63981425284824,0.0519128411748172,0.00988343117422431,0.0142223423379274,0.3027491322743779,10,10,10,0,0,0.418476614500648,0.389953936523015,0.313657284631389
M2,4,0,0.2,2.52456471109378,0.0633386575915606,0.0173002655999427,0.0104647175409128,0.33621502938698267,20,20,20,0,0,0.532696765846165,0.45626084600558803,0.40215299493168
M2,5,0.1,0.2,2.41677463719745,0.0755981328666915,0.0187348319609968,0.010269233619731,0.3692487830692409,10,10,10,0,0,0.56347655741087,0.486936004390109,0.424135733393486
M2,6,0.2,0.2,2.26187435866201,0.0411601155062132,0.0274720474333126,0.0175137129992969,0.4572021124331793,10,10,10,0,0,0.676653866724738,0.592169612623057,0.510334125473027
M2,7,0.3,0.2,2.0709422436522398,0.059866811763481,0.0413500140496864,0.0134194159281584,0.5614036138588419,10,10,10,0,0,0.828454273871149,0.722483813827578,0.632677937367482
M2,8,0.4,0.2,1.97527224173308,0.0799224875325824,0.0412613306820596,0.0136969993340161,0.6155186469722783,10,10,10,0,0,0.847164501128527,0.737409712673219,0.669892825676865
M2,9,0.45,0.2,1.82574210438552,0.0875147523044163,0.0518812671044517,0.0151721736556741,0.709081462862003,10,10,10,0,0,0.943413977144969,0.797920090715927,0.700298979884597
M2,10,-0.3,0.4,3.15080839416081,0.09829285617265,0.00572274104474059,0.0086744307060775,0.5270338078869041,10,10,10,0,0,0.250042059255314,0.266316280477464,0.236983164601551
M2,11,-0.2,0.4,3.05218468782459,0.110684831436849,0.0110818702569323,0.0080767108504663,0.5428151500109868,10,10,10,0,0,0.314043726876381,0.298131671229969,0.253454842634689
M2,12,-0.1,0.4,2.93268148707647,0.0677921587846823,0.0191973715908897,0.0141064225389351,0.5921118674811269,10,10,10,0,0,0.399494979819275,0.369582289398291,0.314581854747795
M2,13,0,0.4,2.79096547273643,0.0839965811803923,0.0212148825371469,0.0116734027632072,0.6591861904028924,20,20,20,0,0,0.482714962068899,0.43453785569293,0.376353108479865
M2,14,0.1,0.4,2.626979359925,0.0343234999751187,0.0281965910053072,0.0113521635425753,0.7493417897766022,10,10,10,0,0,0.5619680710475,0.503579106572284,0.448545663875155
M2,15,0.2,0.4,2.51089830741654,0.0657693269772575,0.0417421274584283,0.0177004613522879,0.9047189122041792,10,10,10,0,0,0.693171906373399,0.595155230810937,0.527256751573935
M2,16,0.3,0.4,2.3427894326562,0.0706812035191302,0.0437536681561612,0.013802473161316,1.0248782252675346,10,10,10,0,0,0.734349708960111,0.634417332877372,0.562249908895786
M2,17,0.4,0.4,2.14134401524946,0.0937827265895222,0.0579535255116226,0.0175158622440137,1.2527532193836695,10,10,10,0,0,0.871256612916963,0.764102933560603,0.67199508914142
M2,18,0.45,0.4,2.05716877682933,0.0954586079538855,0.0638831477522068,0.01627310495831,1.3046460941148847,10,10,10,0,0,0.898422773560332,0.756575140708144,0.659778917869042
M2,19,-0.3,0.6,3.24776138882921,0.05936562809977,0.0168069720326563,0.0079105745751781,0.7866340393749578,10,10,10,0,0,0.239091807244217,0.247044759617351,0.201341601801844
M2,20,-0.2,0.6,3.1529624954154,0.0521442486117714,0.0153825476202358,0.00799569852664001,0.820507757416354,10,10,10,0,0,0.312258243725497,0.28984009966812,0.256053401986672
M2,21,-0.1,0.6,3.03959149604831,0.0590554761750172,0.0172310294283522,0.0071093000820931,0.8846718074054867,10,10,10,0,0,0.377914497755173,0.373042964109467,0.306410207166256
M2,22,0,0.6,2.89417375435301,0.0463723436343819,0.0313542864593203,0.0141394450051856,1,20,20,20,0,0,0.508612202524266,0.474294681530198,0.41102726600667
M2,23,0.1,0.6,2.78253068094152,0.0802310319423346,0.0344516280139877,0.012036536947415,1.1274151318805568,10,10,10,0,0,0.595318032819516,0.532407655243845,0.47429361863439
M2,24,0.2,0.6,2.62193764565447,0.0600687560132196,0.0380878729537991,0.0148976433458207,1.2626538512004895,10,10,10,0,0,0.644669618451261,0.568817008112227,0.504128426125529
M2,25,0.3,0.6,2.44435397465602,0.0816596249756373,0.0604417976120445,0.0135632430777591,1.5947868266158387,10,10,10,0,0,0.821882445805541,0.700417460790333,0.646686598391474
M2,26,0.4,0.6,2.30919509633596,0.0787661211892908,0.0643026847013049,0.0141168098240534,1.8005425823449868,10,10,10,0,0,0.8081958641394,0.723719793177138,0.620297963953225
M2,27,0.45,0.6,2.08794194137342,0.104323957137854,0.0698545339917239,0.0181762942265786,2.223585612356366,10,10,10,0,0,0.926265056806088,0.792446510435215,0.724882047268193
M2,28,-0.3,0.8,3.34947607272117,0.0868996251619048,0.0280327053167433,0.0106846399089096,1.0492768757358688,10,10,10,0,0,0.2551119511663,0.295857169845014,0.270268474970386
M2,29,-0.2,0.8,3.21703399067599,0.0717071818925957,0.0143966813913628,0.0153709529096353,1.1241450369374426,10,10,10,0,0,0.338603283797763,0.324728991428497,0.2914283420707
M2,30,-0.1,0.8,3.15653115780993,0.0635266898056953,0.029376565799109,0.0123051592887902,1.185627200469322,10,10,10,0,0,0.412748982909744,0.384590973325795,0.340835311318508
M2,31,0,0.8,3.04823451188512,0.101547513228642,0.0300326927729729,0.0141554813620301,1.2984136861308997,20,20,20,0,0,0.489529933837972,0.468497580685427,0.410411697593251
M2,32,0.1,0.8,2.86670405441482,0.0509980653485787,0.0362254293611778,0.0148978387487832,1.4805904549905513,10,10,10,0,0,0.569247032252248,0.535944365969506,0.475382032109671
M2,33,0.2,0.8,2.75292823919161,0.0628908313882493,0.0409177091131222,0.0146601982827578,1.7383001259464836,10,10,10,0,0,0.644234763962513,0.581929018542501,0.515149928345529
M2,34,0.3,0.8,2.54928645018382,0.0667844513143285,0.0682385896781301,0.013070059632572,2.0984824846491765,10,10,10,0,0,0.80011715237128,0.738530793200636,0.67157801366736
M2,35,0.4,0.8,2.31042533067192,0.0784920009322933,0.077691209959131,0.0175950786833198,2.5899648472415855,10,10,10,0,0,0.882355274607554,0.805186255491305,0.73570926546548
M2,36,0.45,0.8,2.25668912685248,0.109902046255094,0.0733087648403916,0.0138513586063269,2.7279688547585805,10,10,10,0,0,0.904364980536096,0.788868562285397,0.711303234568816
M2,37,-0.3,1,3.44948903273077,0.0532477552740449,0.0331742279289826,0.0104479022092251,1.3189854561336767,10,10,10,0,0,0.238772348649104,0.301930120479014,0.273739472112674
M2,38,-0.2,1,3.32780725060779,0.0657588182992724,0.0351569448630563,0.00846977487434601,1.3869462246481636,10,10,10,0,0,0.322551885148405,0.353508807617667,0.321179245305999
M2,39,-0.1,1,3.22225462147483,0.0954711092122931,0.0327841736939872,0.012427409953527,1.5057256449798195,10,10,10,0,0,0.393529792000176,0.392427884356295,0.3271570056235
M2,40,0,1,3.09944774938914,0.0782160005736987,0.0344480986742345,0.012813970422277,1.6405112763121628,20,20,20,0,0,0.484311133598098,0.471611471768257,0.415787494203643
M2,41,0.1,1,2.93095373030831,0.0834756256661399,0.04199304926314,0.0124498316306479,1.929280491391252,10,10,10,0,0,0.606173638233363,0.573761132007501,0.518686817842523
M2,42,0.2,1,2.78194398458293,0.0748785454276951,0.0481377805773786,0.00983515579266212,2.222822874204975,10,10,10,0,0,0.651553306080486,0.611507516040966,0.548684006798722
M2,43,0.3,1,2.61481020127856,0.0538063529821707,0.0671848660712753,0.00826783703694356,2.66926910067202,10,10,10,0,0,0.785906637000831,0.712209592831218,0.63522399093657
M2,44,0.4,1,2.41142287842046,0.100990103496976,0.0745594580010303,0.0136849676044355,3.155207651380212,10,10,10,0,0,0.85469805166089,0.795164874038677,0.674258142642731
M2,45,0.45,1,2.30328014221373,0.103746635639403,0.0846791285771619,0.0211157037950802,3.557901148001346,10,10,10,0,0,0.955961065851378,0.863208629115256,0.798703241177246

